Scattering Loss in Precision Metrology due to Mirror Roughness

Optical losses degrade the sensitivity of laser interferometric instruments. They reduce the number of signal photons and introduce technical noise associated with diffuse light. In quantum-enhanced metrology, they break the entanglement between correlated photons. Such decoherence is one of the primary obstacles in achieving high levels of quantum noise reduction in precision metrology. In this work, we compare direct measurements of cavity and mirror losses in the Caltech 40m gravitational-wave detector prototype interferometer with numerical estimates obtained from semi-analytic intra-cavity wavefront simulations using mirror surface profile maps. We show a unified approach to estimating the total loss in optical cavities (such as the LIGO gravitational detectors) that will lead towards the engineering of systems with minimum decoherence for quantum-enhanced precision metrology.

==> Figures/Scripts/.ipynb_checkpoints/AnalyzeTIS_data-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import csv\n",
    "figdir = '../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class TISMeas:\n",
    "    def __init__(self, Name, Filename, Waist):\n",
    "        self.Name = Name\n",
    "        self.Filename = Filename\n",
    "        self.Waist = Waist\n",
    "        self. x = self.y = self.TIS = self.Meas = np.array([])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# L = 38.45833 #40m cavity Length [m]\n",
    "# f = 59.62/2 #ETMX focal length [m]\n",
    "# q = np.sqrt(-L**2+2*L*f) #Beam parameter at the waist (ITMX) [m]\n",
    "# GouyPhase = 2*np.arccos(np.sqrt(1-L/(2*f)))\n",
    "# wl = 1.064e-6 #Wavelength of laser [m]\n",
    "# w_ITM = np.sqrt(q*wl/np.pi) #Gaussian beam waist [m]\n",
    "# w_ETM = np.sqrt(wl/(np.imag(-1/(1j*q+L))*np.pi))\n",
    "TISMeases = np.array([TISMeas(\"ETM06\", \"etmu06_tis_102220_1c.txt\", 0.52e-2),\n",
    "                      TISMeas(\"ETM08\", \"etmu08_tis_102920_1c.txt\", 0.52e-2),\n",
    "                      TISMeas(\"ITM01\", \"itmu-sn01_tis_093020_1c.txt\", 0.3e-2),\n",
    "                      TISMeas(\"ITM02\", \"itmu-sn02_tis_100120_1c.txt\", 0.3e-2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load TIS measurement files\n",
    "for TISMeas in TISMeases:\n",
    "    with open(TISMeas.Filename, newline='') as TISpoints:\n",
    "        TIS_reader = csv.reader(TISpoints, delimiter = ' ')\n",
    "        for line in TIS_reader:\n",
    "            if TIS_reader.line_num==1: continue\n",
    "            line = np.array(line)\n",
    "            line = line[line!='']\n",
    "            TISMeas.x = np.append(TISMeas.x, 0.3*float(line[0]))\n",
    "            TISMeas.y = np.append(TISMeas.y, 0.3*float(line[1]))\n",
    "            TISMeas.TIS = np.append(TISMeas.TIS, float(line[2]))            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot the TIS maps\n",
    "for TISMeas in TISMeases:\n",
    "    fig, ax = plt.subplots(figsize=(10, 8))\n",
    "    cs = ax.scatter(TISMeas.x,TISMeas.y,s=15,c=TISMeas.TIS,cmap=plt.get_cmap(\"coolwarm\"),norm=mpl.colors.LogNorm(),edgecolors='none',marker='s')\n",
    "    cbar = fig.colorbar(cs)\n",
    "    cbar.ax.set_title('ppm', size=30,weight='bold')\n",
    "    cbar.ax.tick_params(labelsize=30)\n",
    "    #ax.set_title('ATF 3″ HR Mirror (ITMU1, ↑@Y+)\\n TIS Measurement ($\\phi_{beam}$ = 0.3 mm, Step= 0.3 mm)', size=15, weight='bold')\n",
    "    ax.set_title('{}'.format(TISMeas.Name), size=30, weight='bold')\n",
    "    ax.tick_params(labelsize=30)\n",
    "    ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "    ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "    fig.savefig(figdir+'{}_TIS_Map.png'.format(TISMeas.Name), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot the TIS histograms\n",
    "for TISMeas in TISMeases:\n",
    "    fig, ax = plt.subplots(figsize=(10, 5))\n",
    "    ax.hist(TISMeas.TIS,1000,histtype='step',linewidth=3)\n",
    "    ax.set_title('{}'.format(TISMeas.Name), size=30, weight='bold')\n",
    "    ax.set_xscale('Log')\n",
    "    ax.set_yscale('Log')\n",
    "    #ax.set_xlabel('HR Scattering (ppm, 1° ≤ θ ≤ 75°)',size=30, weight='bold')\n",
    "    ax.set_xlabel('HR Scattering [ppm]',size=30, weight='bold')\n",
    "    ax.set_ylabel('Counts',size=30, weight='bold')\n",
    "    ax.tick_params(labelsize=30)\n",
    "    print('Mean TIS is {:.2f} ppm'.format(TISMeas.TIS.mean()))\n",
    "    print('RMS TIS is {:.2f} ppm'.format(TISMeas.TIS.std()))\n",
    "    fig.savefig(figdir+'{}_TIS_Histogram.pdf'.format(TISMeas.Name), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate loss statistics\n",
    "w_TIS = 0.3e-3/2 # TIS beam waist [m]\n",
    "Alpha = (np.cos(0)-np.cos(np.pi))/(np.cos(2*np.pi/180)-np.cos(2*75*np.pi/180)) #Extrapolation factor assuming Lambertian scatter\n",
    "\n",
    "N = 10000 # Number of displacements\n",
    "Disp_STD = 1 # STD of displacements [mm]\n",
    "for TISMeas in TISMeases:\n",
    "    Disps = np.random.normal(loc=0, scale = Disp_STD, size=N)\n",
    "    for Disp in Disps:\n",
    "        xm = (TISMeas.x+Disp)*1e-3 # [m]\n",
    "        ym = (TISMeas.y+Disp)*1e-3 # [m]\n",
    "        TISMeas.Meas = np.append(TISMeas.Meas, np.sum(TISMeas.TIS*np.exp(-2*(xm**2+ym**2)/TISMeas.Waist**2)*2*(w_TIS/TISMeas.Waist)**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for TISMeas in TISMeases:\n",
    "    print(TISMeas.Name + ':')\n",
    "    print('Scatter loss between 1$^\\circ$ and 75$^\\circ$ is {:.2f} $\\pm$ {:.2f} ppm'.format(TISMeas.Meas.mean(),TISMeas.Meas.std()))\n",
    "    print('Scatter loss between 0$^\\circ$ and 90$^\\circ$, assuming Lambertian scattering, is {:.2f} $\\pm$ {:.2f} ppm'.format(TISMeas.Meas.mean()*Alpha,TISMeas.Meas.std()*Alpha))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/Scripts/40mPSDs/.ipynb_checkpoints/plot40mPSDs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "PSDData = loadmat('PSD40mdat.mat')\n",
    "fI4 = PSDData['fI4'][0,:]\n",
    "psdI4 = PSDData['psdI4'][0,:]\n",
    "fI1 = PSDData['fI1'][0,:]\n",
    "psdI1 = PSDData['psdI1'][0,:]\n",
    "fI2 = PSDData['fI2'][0,:]\n",
    "psdI2 = PSDData['psdI2'][0,:]\n",
    "fI41 = PSDData['fI41'][0,:]\n",
    "psdI41 = PSDData['psdI41'][0,:]\n",
    "\n",
    "fE6 = PSDData['fE6'][0,:]\n",
    "psdE6 = PSDData['psdE6'][0,:]\n",
    "fE7 = PSDData['fE7'][0,:]\n",
    "psdE7 = PSDData['psdE7'][0,:]\n",
    "fE76 = PSDData['fE76'][0,:]\n",
    "psdE76 = PSDData['psdE76'][0,:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(6, 5))\n",
    "ax.loglog(fI1, psdI1, linewidth=3, color='red', label='IM1 (New)')\n",
    "ax.loglog(fI2, psdI2, linewidth=3, color='orange', label='IM2 (New)')\n",
    "ax.loglog(fI4, psdI4, linewidth=3, color='blue', label = 'IM4 (Old)')\n",
    "ax.loglog(fI41, psdI41, linewidth=3, color='black', label = 'IM1 & 4 Hybrid')\n",
    "ax.loglog([1/1.3, 1/1.3], [1e-4, 1e2], linewidth=3, color='green', linestyle='--')\n",
    "ax.legend(loc='best', fontsize=13)\n",
    "ax.set_xlabel('Spatial frequency (1/mm)',size=15, weight='bold')\n",
    "ax.set_ylabel('PSD (nm^2 mm)',size=15, weight='bold')\n",
    "ax.tick_params(labelsize=15)\n",
    "ax.grid(which='both')\n",
    "ax.axis([0.04, 2, 1e-4, 1e2])\n",
    "fig.savefig(figdir+'ITM40mPSDs.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(6, 5))\n",
    "ax.loglog(fE6, psdE6, linewidth=3, color='red', label='EM6 (New)')\n",
    "ax.loglog(fE7, psdE7, linewidth=3, color='blue', label = 'EM7 (Old)')\n",
    "ax.loglog(fE76, psdE76, linewidth=3, color='black', label = 'EM7 & 6 Hybrid')\n",
    "ax.loglog([1/1.3, 1/1.3], [1e-4, 1e2], linewidth=3, color='green', linestyle='--')\n",
    "ax.legend(loc='best', fontsize=13)\n",
    "ax.set_xlabel('Spatial frequency (1/mm)',size=15, weight='bold')\n",
    "ax.set_ylabel('PSD (nm^2 mm)',size=15, weight='bold')\n",
    "ax.tick_params(labelsize=15)\n",
    "ax.grid(which='both')\n",
    "ax.axis([0.04, 2, 1e-4, 1e2])\n",
    "fig.savefig(figdir+'ETM40mPSDs.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/40mPSDs/.ipynb_checkpoints/plot40mPSDs-checkpoint.m <==
clear all
close all
load PSD40mdat.mat
figdir = '../../';
%%
figure1 = figure('Color',[1 1 1], 'Units', 'inches');
axes1 = axes('Parent',figure1,'Units','inches');
loglog( fI4, psdI4, fI1, psdI1, fI2, psdI2, fI41, psdI41,'LineWidth',2.5,'Parent',axes1);
axis([0.04 2 1e-4 1e2]);
set(axes1,'Color','none','FontName','Arial','FontSize',20,'LineWidth',1.5,...
    'OuterPosition',[0 0 7.75 4.28472222222222],'TickLength',[0.02 0.02],...
    'XColor',[0 0 0],'XMinorGrid','on','XMinorTick','on','XScale','log',...
    'YColor',[0 0 0],'YMinorGrid','off','YMinorTick','off','YScale','log',...
    'ZColor',[0 0 0],'ZMinorTick','off',...
    'Box'         , 'on');
grid(axes1,'on');
legend1 = legend(axes1, 'ITM4 Old', 'ITM1 HF', 'ITM2 HF', 'ITM1&4 Hybrid (1.3mm)');
set(legend1,...
    'Location','southwest',...
    'Color', 'none',...
    'Box'       , 'off');
title( 'PSD of ITM maps');
xlabel('Spatial frequency (1/mm)');
ylabel('PSD (nm^2 mm)');
set(axes1, ...
    'Units'              , 'inches',...
    'Position'           , [1,1,5,4]);
box(axes1,'on');
pos = get(figure1, 'Position');
outerpos = get(axes1, 'OuterPosition');
set(axes1, 'OuterPosition',[0, 0, outerpos(3), outerpos(4)]);
set(figure1, 'Position', [pos(1), pos(2), outerpos(3), outerpos(4)]);
% for paper position in the eps
set(figure1, 'PaperPositionMode', 'auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]);
%exportgraphics(axes1, [figdir 'ITM40mPSDs.pdf'],'BackgroundColor','none')
%print(figure1, [figdir 'ITM40mPSDs.pdf'], '-dpdf','-r0');
%%
figure2 = figure('Color',[1 1 1], 'Units', 'inches');
axes2 = axes('Parent',figure2,'Units','inches');
loglog(fE7, psdE7, fE6, psdE6, fE76, psdE76,'LineWidth',2.5,'Parent',axes2);
axis([0.04 2 1e-4 1e2])

set(axes2,'Color','none','FontName','Arial','FontSize',20,'LineWidth',1.5,...
    'OuterPosition',[0 0 7.75 4.28472222222222],'TickLength',[0.02 0.02],...
    'XColor',[0 0 0],'XMinorGrid','on','XMinorTick','on','XScale','log',...
    'YColor',[0 0 0],'YMinorGrid','off','YMinorTick','off','YScale','log',...
    'ZColor',[0 0 0],'ZMinorTick','off',...
    'Box'         , 'on');
grid(axes2,'on');
xlabel('Spatial frequency (1/mm)')
ylabel('PSD (nm^2 mm)')
legend2 = legend('ETM7 Old', 'ETM6 HF', 'ETM7&6 Hybrid (1.3mm)')
set(legend2,...
    'Location','southwest',...
    'Color', 'none',...
    'Box'       , 'off');
title( 'PSD of ETM maps')
set(axes2, ...
    'Units'              , 'inches',...
    'Position'           , [1,1,5,4]);
box(axes2,'on');
pos = get(figure2, 'Position');
outerpos = get(axes2, 'OuterPosition');
set(axes2, 'OuterPosition',[0, 0, outerpos(3), outerpos(4)]);
set(figure2, 'Position', [pos(1), pos(2), outerpos(3), outerpos(4)]);
% for paper position in the eps
set(figure2, 'PaperPositionMode', 'auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]);
%print(figure2, [figdir 'ETM40mPSDs.pdf'], '-dpdf','-r0');

==> Figures/Scripts/40mPSDs/plot40mPSDs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "PSDData = loadmat('PSD40mdat.mat')\n",
    "fI4 = PSDData['fI4'][0,:]\n",
    "psdI4 = PSDData['psdI4'][0,:]\n",
    "fI1 = PSDData['fI1'][0,:]\n",
    "psdI1 = PSDData['psdI1'][0,:]\n",
    "fI2 = PSDData['fI2'][0,:]\n",
    "psdI2 = PSDData['psdI2'][0,:]\n",
    "fI41 = PSDData['fI41'][0,:]\n",
    "psdI41 = PSDData['psdI41'][0,:]\n",
    "\n",
    "fE6 = PSDData['fE6'][0,:]\n",
    "psdE6 = PSDData['psdE6'][0,:]\n",
    "fE7 = PSDData['fE7'][0,:]\n",
    "psdE7 = PSDData['psdE7'][0,:]\n",
    "fE76 = PSDData['fE76'][0,:]\n",
    "psdE76 = PSDData['psdE76'][0,:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(6, 5))\n",
    "ax.loglog(fI1, psdI1, linewidth=3, color='red', label='IM1 (New)')\n",
    "ax.loglog(fI2, psdI2, linewidth=3, color='orange', label='IM2 (New)')\n",
    "ax.loglog(fI4, psdI4, linewidth=3, color='blue', label = 'IM4 (Old)')\n",
    "ax.loglog(fI41, psdI41, linewidth=3, color='black', label = 'IM1 & 4 Hybrid')\n",
    "ax.loglog([1/1.3, 1/1.3], [1e-4, 1e2], linewidth=3, color='green', linestyle='--')\n",
    "ax.legend(loc='best', fontsize=13)\n",
    "ax.set_xlabel('Spatial frequency (1/mm)',size=15, weight='bold')\n",
    "ax.set_ylabel('PSD (nm^2 mm)',size=15, weight='bold')\n",
    "ax.tick_params(labelsize=15)\n",
    "ax.grid(which='both')\n",
    "ax.axis([0.04, 2, 1e-4, 1e2])\n",
    "fig.savefig(figdir+'ITM40mPSDs.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(6, 5))\n",
    "ax.loglog(fE6, psdE6, linewidth=3, color='red', label='EM6 (New)')\n",
    "ax.loglog(fE7, psdE7, linewidth=3, color='blue', label = 'EM7 (Old)')\n",
    "ax.loglog(fE76, psdE76, linewidth=3, color='black', label = 'EM7 & 6 Hybrid')\n",
    "ax.loglog([1/1.3, 1/1.3], [1e-4, 1e2], linewidth=3, color='green', linestyle='--')\n",
    "ax.legend(loc='best', fontsize=13)\n",
    "ax.set_xlabel('Spatial frequency (1/mm)',size=15, weight='bold')\n",
    "ax.set_ylabel('PSD (nm^2 mm)',size=15, weight='bold')\n",
    "ax.tick_params(labelsize=15)\n",
    "ax.grid(which='both')\n",
    "ax.axis([0.04, 2, 1e-4, 1e2])\n",
    "fig.savefig(figdir+'ETM40mPSDs.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/40mPSDs/plot40mPSDs.m <==
clear all
close all
load PSD40mdat.mat
figdir = '../../';
%%
figure1 = figure('Color',[1 1 1], 'Units', 'inches');
axes1 = axes('Parent',figure1,'Units','inches');
loglog( fI4, psdI4, fI1, psdI1, fI2, psdI2, fI41, psdI41,'LineWidth',2.5,'Parent',axes1);
axis([0.04 2 1e-4 1e2]);
set(axes1,'Color','none','FontName','Arial','FontSize',20,'LineWidth',1.5,...
    'OuterPosition',[0 0 7.75 4.28472222222222],'TickLength',[0.02 0.02],...
    'XColor',[0 0 0],'XMinorGrid','on','XMinorTick','on','XScale','log',...
    'YColor',[0 0 0],'YMinorGrid','off','YMinorTick','off','YScale','log',...
    'ZColor',[0 0 0],'ZMinorTick','off',...
    'Box'         , 'on');
grid(axes1,'on');
legend1 = legend(axes1, 'ITM4 Old', 'ITM1 HF', 'ITM2 HF', 'ITM1&4 Hybrid (1.3mm)');
set(legend1,...
    'Location','southwest',...
    'Color', 'none',...
    'Box'       , 'off');
title( 'PSD of ITM maps');
xlabel('Spatial frequency (1/mm)');
ylabel('PSD (nm^2 mm)');
set(axes1, ...
    'Units'              , 'inches',...
    'Position'           , [1,1,6,3]);
box(axes1,'on');
pos = get(figure1, 'Position');
outerpos = get(axes1, 'OuterPosition');
set(axes1, 'OuterPosition',[0, 0, outerpos(3), outerpos(4)]);
set(figure1, 'Position', [pos(1), pos(2), outerpos(3), outerpos(4)]);
% for paper position in the eps
set(figure1, 'PaperPositionMode', 'auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]);
print(figure1, [figdir 'ITM40mPSDs.pdf'], '-dpdf','-r0');
%%
figure2 = figure('Color',[1 1 1], 'Units', 'inches');
axes2 = axes('Parent',figure2,'Units','inches');
loglog(fE7, psdE7, fE6, psdE6, fE76, psdE76,'LineWidth',2.5,'Parent',axes2);
axis([0.04 2 1e-4 1e2])

set(axes2,'Color','none','FontName','Arial','FontSize',20,'LineWidth',1.5,...
    'OuterPosition',[0 0 7.75 4.28472222222222],'TickLength',[0.02 0.02],...
    'XColor',[0 0 0],'XMinorGrid','on','XMinorTick','on','XScale','log',...
    'YColor',[0 0 0],'YMinorGrid','off','YMinorTick','off','YScale','log',...
    'ZColor',[0 0 0],'ZMinorTick','off',...
    'Box'         , 'on');
grid(axes2,'on');
xlabel('Spatial frequency (1/mm)')
ylabel('PSD (nm^2 mm)')
legend2 = legend('ETM7 Old', 'ETM6 HF', 'ETM7&6 Hybrid (1.3mm)')
set(legend2,...
    'Location','southwest',...
    'Color', 'none',...
    'Box'       , 'off');
title( 'PSD of ETM maps')
set(axes2, ...
    'Units'              , 'inches',...
    'Position'           , [1,1,6,3]);
box(axes2,'on');
pos = get(figure2, 'Position');
outerpos = get(axes2, 'OuterPosition');
set(axes2, 'OuterPosition',[0, 0, outerpos(3), outerpos(4)]);
set(figure2, 'Position', [pos(1), pos(2), outerpos(3), outerpos(4)]);
% for paper position in the eps
set(figure2, 'PaperPositionMode', 'auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]);
print(figure2, [figdir 'ETM40mPSDs.pdf'], '-dpdf','-r0');

==> Figures/Scripts/40mPhasemaps/.ipynb_checkpoints/DrawPhasemaps-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz = loadmat('ETML7H6_13mm_A5cm.mat')\n",
    "x_mm = xyz['x_m'][0,:]*1e3\n",
    "y_mm = xyz['y_m'][0,:]*1e3\n",
    "z_nm = xyz['z_m']*1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 8))\n",
    "mapax = ax.imshow(z_nm, extent = [x_mm.min(), x_mm.max(), y_mm.min(), y_mm.max()])\n",
    "#mapax.set_clim(-10,10)\n",
    "cbar = fig.colorbar(mapax)\n",
    "cbar.ax.set_title('nm', size=30,weight='bold')\n",
    "cbar.ax.tick_params(labelsize=30)\n",
    "ax.set_title('EM6 & 7 ($\\lambda_h=1.3mm$)', size=30, weight='bold')\n",
    "ax.tick_params(labelsize=30)\n",
    "ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "fig.savefig(figdir+'ETM6_7Hybrid_Phasemap.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz = loadmat('ITML4H1_13mm_A5cm.mat')\n",
    "x_mm = xyz['x_m'][0,:]*1e3\n",
    "y_mm = xyz['y_m'][0,:]*1e3\n",
    "z_nm = xyz['z_m']*1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 8))\n",
    "mapax = ax.imshow(z_nm, extent = [x_mm.min(), x_mm.max(), y_mm.min(), y_mm.max()])\n",
    "#mapax.set_clim(-10,10)\n",
    "cbar = fig.colorbar(mapax)\n",
    "cbar.ax.set_title('nm', size=30,weight='bold')\n",
    "cbar.ax.tick_params(labelsize=30)\n",
    "ax.set_title('IM1 & 4 ($\\lambda_h=1.3mm$)', size=30, weight='bold')\n",
    "ax.tick_params(labelsize=30)\n",
    "ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "fig.savefig(figdir+'ITM1_4Hybrid_Phasemap.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/40mPhasemaps/DrawPhasemaps.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz = loadmat('ETML7H6_13mm_A5cm.mat')\n",
    "x_mm = xyz['x_m'][0,:]*1e3\n",
    "y_mm = xyz['y_m'][0,:]*1e3\n",
    "z_nm = xyz['z_m']*1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 8))\n",
    "mapax = ax.imshow(z_nm, extent = [x_mm.min(), x_mm.max(), y_mm.min(), y_mm.max()])\n",
    "#mapax.set_clim(-10,10)\n",
    "cbar = fig.colorbar(mapax)\n",
    "cbar.ax.set_title('nm', size=30,weight='bold')\n",
    "cbar.ax.tick_params(labelsize=30)\n",
    "ax.set_title('EM6 & 7 ($\\lambda_h=1.3mm$)', size=30, weight='bold')\n",
    "ax.tick_params(labelsize=30)\n",
    "ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "fig.savefig(figdir+'ETM6_7Hybrid_Phasemap.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyz = loadmat('ITML4H1_13mm_A5cm.mat')\n",
    "x_mm = xyz['x_m'][0,:]*1e3\n",
    "y_mm = xyz['y_m'][0,:]*1e3\n",
    "z_nm = xyz['z_m']*1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 8))\n",
    "mapax = ax.imshow(z_nm, extent = [x_mm.min(), x_mm.max(), y_mm.min(), y_mm.max()])\n",
    "#mapax.set_clim(-10,10)\n",
    "cbar = fig.colorbar(mapax)\n",
    "cbar.ax.set_title('nm', size=30,weight='bold')\n",
    "cbar.ax.tick_params(labelsize=30)\n",
    "ax.set_title('IM1 & 4 ($\\lambda_h=1.3mm$)', size=30, weight='bold')\n",
    "ax.tick_params(labelsize=30)\n",
    "ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "fig.savefig(figdir+'ITM1_4Hybrid_Phasemap.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/BRDF/.ipynb_checkpoints/BRDFTab-checkpoint.m <==
% function [viewPortO3, viewPortO2, optLevO3, optLevO2, BafflePD3] = BRDFTab
function [viewPortO3, viewPortO2, optLevO3, optLevO2, BafflePD2] = BRDFTab

% third index > 0 for ETM, < 0 for ITM
% 1 : LHO X arm, 2 : LHO Y arm, 3 : LLO X arm, 4 : LLO Y arm
% ManifoldCryoBaffleNotes by Anamalia Effler
% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=53553
viewPortO3 = [ ...
    10.4, 2.6e-6, 4; 7.0, 2.6e-6, 4; 8.1, 5.5e-6, 4; ...
    7.2, 7.3e-6, 4; 6.8, 3.8e-6, 4];

% ManifoldCryoBaffleNotes by Anamalia Effler
% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=35580
viewPortO2 = [ ...
    10.4, 4.6e-6, 4; 7.0, 1.6e-5, 4; 8.1, 8.2e-6, 3; 8.1, 1.1e-5, 4; ...
    7.5, 1.1e-5, 3; 7.5, 1.4e-5, 4; 4.1, 9.1e-5, 3; 8.4, 4.6e-6, 3];

% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=52161
% The ITM oplevs are about 0.69m off at 33 m away (1.2 degrees angle) and ETMs are 0.75m off at 5.6 m away (7.7 degrees angle).
optLevO3 = [ ...
    1.2, 2.5e-4, -3; 1.2, 5.0e-4, -4; 7.7, 1.4e-5, 3; 7.7, 2.7e-5, 4];

% https://alog.ligo-wa.caltech.edu/aLOG/index.php?callRep=30622
% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=28668
% The ITM oplevs are about 0.69m off at 33 m away (1.2 degrees angle) and ETMs are 0.75m off at 5.6 m away (7.7 degrees angle).
optLevO2 = [ ...
    1.2, 2.5e-4, -3; 1.2, 5.0e-4, -4; 7.7, 3.0e-5, 3; 7.7, 4.3e-5, 4; ...
    1.2, 2.6e-4, -1; 1.2, 4.2e-4, -2; 7.7, 3.7e-5, 1; 7.7, 2.8e-5, 2];

% LIGO-T1800224
% + : PD around ETM, - : PD around ITM
BafflePD2 = [...
    3.15e-3, 77, -3; 6.67e-3, 23, -3; 6.54e-3, 3.05, -3; 2.91e-3, 490, -3; ...
    3.15e-3, 510, -4; 6.67e-3, 0.81, -4; 6.54e-3, 1.9, -4; 2.91e-3, 120, -4; ...
    3.15e-3, 405, 3; 6.67e-3, 7, 3; 6.54e-3, 2.1, 3; 2.91e-3, 450, 3; ...
    3.15e-3, 700, 4; 6.67e-3, 2, 4; 6.54e-3, 7.1, 4; 2.91e-3, 80, 4];

% wide angle BRDF
% line([12, 34], [3,0.8]*1e-6)   % Josh
% JOSAA.29.001722

return

==> Figures/Scripts/BRDF/.ipynb_checkpoints/plotBRDF-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "BRDFData = loadmat('BRDFX.mat')\n",
    "del BRDFData['__header__']\n",
    "del BRDFData['__version__']\n",
    "del BRDFData['__globals__']\n",
    "for key,val in BRDFData.items():\n",
    "    if type(val) is np.ndarray:\n",
    "        exec(key + '=val')\n",
    "        exec(key+'='+key+'.squeeze()')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lamb = 1.064e-6 #m\n",
    "\n",
    "def wl2deg(wl):\n",
    "    return np.arcsin(lamb/wl)*180/np.pi\n",
    "    \n",
    "\n",
    "CCD40m = [45, 4e-6]\n",
    "tcut = lamb / 0.0005\n",
    "fig, ax = plt.subplots(figsize=(12, 10))\n",
    "ax.loglog(thetaI/np.pi*180, BRDFI, linewidth=3, color='red', label='aLIGO IM BRDF from phase map')\n",
    "ax.loglog(thetaE/np.pi*180, BRDFE, linewidth=3, color='blue', label='aLIGO EM BRDF from phase map')\n",
    "ax.loglog(theta4I[theta4I<tcut]/np.pi*180, BRDF4I[theta4I<tcut], linewidth=3, color='red',linestyle='--', label=r'40$\\,$m IM BRDF from phase map')\n",
    "ax.loglog(theta4E[theta4E<tcut]/np.pi*180, BRDF4E[theta4E<tcut], linewidth=3, color='blue',linestyle='--', label=r'40$\\,$m EM BRDF from phase map')\n",
    "ax.loglog(BafflePD2[BafflePD2[:,2]<0,0], BafflePD2[BafflePD2[:,2]<0,1], color='red', linestyle='none', marker='s', label='aLIGO IM Baffles PDs') #O2 ACB PD @ ITM T1800224\n",
    "ax.loglog(BafflePD2[BafflePD2[:,2]>0,0], BafflePD2[BafflePD2[:,2]>0,1], color='blue', linestyle='none', marker='s', label='aLIGO EM Baffles PDs') #O2 ACB PD @ ETM T1800224\n",
    "ax.loglog(viewPortO2[:,0], viewPortO2[:,1], color='blue', linestyle='none', marker='v', label='aLIGO EM Viewport 1 PDs') #O2 Pcal @ ETM alog 35580\n",
    "ax.loglog(optLevO2[optLevO2[:,2]>0,0], optLevO2[optLevO2[:,2]>0,1], color='blue', linestyle='none', marker='^', label='aLIGO EM Viewport 2 PDs') #O2 optLev @ ETM alog 30622,28668\n",
    "ax.loglog(optLevO2[optLevO2[:,2]<0,0], optLevO2[optLevO2[:,2]<0,1], color='red', linestyle='none', marker='^', label='aLIGO IM Viewport 2 PDs') #O2 optLev @ ITM alog 30622,28668\n",
    "ax.loglog(CCD40m[0], CCD40m[1]/np.cos(CCD40m[0]*np.pi/180), color='black', linestyle='none', marker='x', label=r'40$\\,$m CCD')\n",
    "ax.plot(np.array([12, 34]), np.array([3,0.8])*1e-6, linewidth=3, color='purple', label='High reflectivity mirror sample') # JOSAA 20.001722\n",
    "ax.plot(np.array([1e-5, 90]), 5*1e-6/(2*np.pi)*np.array([1,1]) ,LineWidth=3, linestyle='--', color='grey', label=r'5$\\,$ppm')  # 5ppm\n",
    "ax.plot(np.array([2.338e-3, 2.338e-3]), np.array([1, 1e6]) ,LineWidth=3, label=r'aLIGO mirror radius / 4000$\\,$m')  # aLIGO TM\n",
    "ax.plot(np.array([5.654e-2, 5.654e-2]), np.array([1e-4, 1e4]) ,LineWidth=3, label=r'40$\\,$m mirror radius / 38$\\,$m')  # 40m mirror\n",
    "ax.plot(np.array([0.1, 30]), 8e-4*np.array([0.1, 30])**-2 ,LineWidth=3, label=r'Rough fit to $8\\cdot 10^{-4}\\sin^{-2}(\\theta)$')\n",
    "ax.legend(loc='best', fontsize=13)\n",
    "ax.set_xlabel('Angle [degree]',size=15, weight='bold')\n",
    "ax.set_ylabel('BRDF [1/str]',size=15, weight='bold')\n",
    "ax.tick_params(labelsize=15)\n",
    "ax.grid(which='both')\n",
    "ax.axis([1e-4, 60, 1e-7, 1e10])\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xscale('log')\n",
    "pows = [-2, 2, 5]\n",
    "wls = np.logspace(*pows)\n",
    "wl_tick_labels = [r'$10^{'+str(int(p))+'}$' for p in np.linspace(*pows)]\n",
    "wl_tick_locations = wl2deg(wls*1e-3)\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xticks(wl_tick_locations)\n",
    "ax2.set_xticklabels(wl_tick_labels)\n",
    "ax2.set_xlabel('Spatial Wavelength [mm]',size=15, weight='bold')\n",
    "ax2.tick_params(labelsize=15)\n",
    "fig.savefig(figdir+'BRDFcombined.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/BRDF/.ipynb_checkpoints/plotBRDF-checkpoint.m <==
clear all
close all
load BRDFX
[viewPortO3, viewPortO2, optLevO3, optLevO2, BafflePD2] = BRDFTab;
CCD40m = [45, 4e-6];
tcut = 1.064e-6 / 0.0005;
figdir = '../../';
%%
figure1 = figure('Color',[1 1 1], 'Units', 'inches');
axes1 = axes('Parent',figure1,'Units','inches');
loglog( thetaI/pi*180, BRDFI, 'r', thetaE/pi*180, BRDFE, 'b', ...
    theta4I(theta4I<tcut)/pi*180, BRDF4I(theta4I<tcut), 'r--', theta4E(theta4E<tcut)/pi*180, BRDF4E(theta4E<tcut), 'b--', ...
    BafflePD2(BafflePD2(:,3)<0,1), BafflePD2(BafflePD2(:,3)<0,2), 'sr', BafflePD2(BafflePD2(:,3)>0,1), BafflePD2(BafflePD2(:,3)>0,2), 'sb', ...
    viewPortO2(:,1), viewPortO2(:,2), 'vr', optLevO2(optLevO2(:,3)>0,1), optLevO2(optLevO2(:,3)>0,2), '^r', optLevO2(optLevO2(:,3)<0,1), optLevO2(optLevO2(:,3)<0,2), '^b', ...
    CCD40m(1), CCD40m(2)/cosd(CCD40m(1)), 'xk', 'Parent', axes1 ,'LineWidth',2.5);
hold(axes1,'on')
plot([12, 34], [3,0.8]*1e-6, 'Parent', axes1 ,'LineWidth',2.5)   % Josh
plot([1e-5 90], 5*1e-6/(2*pi)*[1,1], 'Parent', axes1 ,'LineWidth',2.5)  % 5ppm
plot([2.338e-3, 2.338e-3], [1 1e6], 'Parent', axes1 ,'LineWidth',2.5)  % aLIGO TM
plot([5.654e-2, 5.654e-2], [1e-4 1e4], 'Parent', axes1 ,'LineWidth',2.5)  % 40m mirror
plot([0.1 30], 8e-4*[0.1, 30].^-2, 'Parent', axes1 ,'LineWidth',2.5)
axis([1e-4 60 1e-7 1e10]);
grid(axes1,'on');
set(axes1,'Color','none','FontName','Arial','FontSize',20,'LineWidth',1.5,...
    'TickLength',[0.02 0.02],...
    'XColor',[0 0 0],'XMinorGrid','on','XMinorTick','on','XScale','log',...
    'YColor',[0 0 0],'YMinorGrid','on','YMinorTick','on','YScale','log',...
    'ZColor',[0 0 0],'ZMinorTick','off',...
    'Box'         , 'on');
% line([0.1146, 0.1146], [1e-4 1e4])
legend1 = legend('aLIGO @ ITM', 'aLIGO @ ETM', '40m @ ITM', '40m @ ETM', ...
    'O2 ACB PD @ ITM T1800224', 'O2 ACB PD @ ETM T1800224', ...
    'O2 Pcal @ ETM alog 35580',  'O2 optLev @ ETM alog 30622,28668', 'O2 optLev @ ITM alog 30622,28668', ...
    '40m CCD', ...
    'high refl mirror JOSAA 20.001722', '5ppm (JOSAA BRDF \theta > 30^\circ)', ...
    'aLIGO test mass radius / 4000m', '40m test mass radius / 38m', 'rough fit  8e-4*\theta^{-2}' );
set(legend1,...
    'Location','northeast',...
    'Color', 'none',...
    'Box'       , 'off');
xlabel('angle (degree)')
ylabel('BRDF (1/str)')
set(axes1, ...
    'Units'              , 'inches',...
    'Position'           , [1,1,10,8]);
box(axes1,'on');
pos = get(figure1, 'Position');
outerpos = get(axes1, 'OuterPosition');
set(axes1, 'OuterPosition',[0, 0, outerpos(3), outerpos(4)]);
set(figure1, 'Position', [pos(1), pos(2), outerpos(3), outerpos(4)]);
% for paper position in the eps
set(figure1, 'PaperPositionMode', 'auto','PaperUnits','Inches','PaperSize',[12 10])%,[pos(3), pos(4)]);
print(figure1, [figdir 'BRDFcombined.pdf'], '-dpdf','-r0');


==> Figures/Scripts/BRDF/BRDFTab.m <==
% function [viewPortO3, viewPortO2, optLevO3, optLevO2, BafflePD3] = BRDFTab
function [viewPortO3, viewPortO2, optLevO3, optLevO2, BafflePD2] = BRDFTab

% third index > 0 for ETM, < 0 for ITM
% 1 : LHO X arm, 2 : LHO Y arm, 3 : LLO X arm, 4 : LLO Y arm
% ManifoldCryoBaffleNotes by Anamalia Effler
% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=53553
viewPortO3 = [ ...
    10.4, 2.6e-6, 4; 7.0, 2.6e-6, 4; 8.1, 5.5e-6, 4; ...
    7.2, 7.3e-6, 4; 6.8, 3.8e-6, 4];

% ManifoldCryoBaffleNotes by Anamalia Effler
% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=35580
viewPortO2 = [ ...
    10.4, 4.6e-6, 4; 7.0, 1.6e-5, 4; 8.1, 8.2e-6, 3; 8.1, 1.1e-5, 4; ...
    7.5, 1.1e-5, 3; 7.5, 1.4e-5, 4; 4.1, 9.1e-5, 3; 8.4, 4.6e-6, 3];

% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=52161
% The ITM oplevs are about 0.69m off at 33 m away (1.2 degrees angle) and ETMs are 0.75m off at 5.6 m away (7.7 degrees angle).
optLevO3 = [ ...
    1.2, 2.5e-4, -3; 1.2, 5.0e-4, -4; 7.7, 1.4e-5, 3; 7.7, 2.7e-5, 4];

% https://alog.ligo-wa.caltech.edu/aLOG/index.php?callRep=30622
% https://alog.ligo-la.caltech.edu/aLOG/index.php?callRep=28668
% The ITM oplevs are about 0.69m off at 33 m away (1.2 degrees angle) and ETMs are 0.75m off at 5.6 m away (7.7 degrees angle).
optLevO2 = [ ...
    1.2, 2.5e-4, -3; 1.2, 5.0e-4, -4; 7.7, 3.0e-5, 3; 7.7, 4.3e-5, 4; ...
    1.2, 2.6e-4, -1; 1.2, 4.2e-4, -2; 7.7, 3.7e-5, 1; 7.7, 2.8e-5, 2];

% LIGO-T1800224
% + : PD around ETM, - : PD around ITM
BafflePD2 = [...
    3.15e-3, 77, -3; 6.67e-3, 23, -3; 6.54e-3, 3.05, -3; 2.91e-3, 490, -3; ...
    3.15e-3, 510, -4; 6.67e-3, 0.81, -4; 6.54e-3, 1.9, -4; 2.91e-3, 120, -4; ...
    3.15e-3, 405, 3; 6.67e-3, 7, 3; 6.54e-3, 2.1, 3; 2.91e-3, 450, 3; ...
    3.15e-3, 700, 4; 6.67e-3, 2, 4; 6.54e-3, 7.1, 4; 2.91e-3, 80, 4];

% wide angle BRDF
% line([12, 34], [3,0.8]*1e-6)   % Josh
% JOSAA.29.001722

return

==> Figures/Scripts/BRDF/plotBRDF.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "BRDFData = loadmat('BRDFX.mat')\n",
    "del BRDFData['__header__']\n",
    "del BRDFData['__version__']\n",
    "del BRDFData['__globals__']\n",
    "for key,val in BRDFData.items():\n",
    "    if type(val) is np.ndarray:\n",
    "        exec(key + '=val')\n",
    "        exec(key+'='+key+'.squeeze()')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lamb = 1.064e-6 #m\n",
    "\n",
    "def wl2deg(wl):\n",
    "    return np.arcsin(lamb/wl)*180/np.pi\n",
    "    \n",
    "\n",
    "CCD40m = [45, 4e-6]\n",
    "tcut = lamb / 0.0005\n",
    "fig, ax = plt.subplots(figsize=(12, 10))\n",
    "ax.loglog(thetaI/np.pi*180, BRDFI, linewidth=3, color='red', label='aLIGO IM BRDF from phase map')\n",
    "ax.loglog(thetaE/np.pi*180, BRDFE, linewidth=3, color='blue', label='aLIGO EM BRDF from phase map')\n",
    "ax.loglog(theta4I[theta4I<tcut]/np.pi*180, BRDF4I[theta4I<tcut], linewidth=3, color='red',linestyle='--', label=r'40$\\,$m IM BRDF from phase map')\n",
    "ax.loglog(theta4E[theta4E<tcut]/np.pi*180, BRDF4E[theta4E<tcut], linewidth=3, color='blue',linestyle='--', label=r'40$\\,$m EM BRDF from phase map')\n",
    "ax.loglog(BafflePD2[BafflePD2[:,2]<0,0], BafflePD2[BafflePD2[:,2]<0,1], color='red', linestyle='none', marker='s', label='aLIGO IM Baffles PDs') #O2 ACB PD @ ITM T1800224\n",
    "ax.loglog(BafflePD2[BafflePD2[:,2]>0,0], BafflePD2[BafflePD2[:,2]>0,1], color='blue', linestyle='none', marker='s', label='aLIGO EM Baffles PDs') #O2 ACB PD @ ETM T1800224\n",
    "ax.loglog(viewPortO2[:,0], viewPortO2[:,1], color='blue', linestyle='none', marker='v', label='aLIGO EM Viewport 1 PDs') #O2 Pcal @ ETM alog 35580\n",
    "ax.loglog(optLevO2[optLevO2[:,2]>0,0], optLevO2[optLevO2[:,2]>0,1], color='blue', linestyle='none', marker='^', label='aLIGO EM Viewport 2 PDs') #O2 optLev @ ETM alog 30622,28668\n",
    "ax.loglog(optLevO2[optLevO2[:,2]<0,0], optLevO2[optLevO2[:,2]<0,1], color='red', linestyle='none', marker='^', label='aLIGO IM Viewport 2 PDs') #O2 optLev @ ITM alog 30622,28668\n",
    "ax.loglog(CCD40m[0], CCD40m[1]/np.cos(CCD40m[0]*np.pi/180), color='black', linestyle='none', marker='x', label=r'40$\\,$m CCD')\n",
    "ax.plot(np.array([12, 34]), np.array([3,0.8])*1e-6, linewidth=3, color='purple', label='High reflectivity mirror sample') # JOSAA 20.001722\n",
    "ax.plot(np.array([1e-5, 90]), 5*1e-6/(2*np.pi)*np.array([1,1]) ,LineWidth=3, linestyle='--', color='grey', label=r'5$\\,$ppm')  # 5ppm\n",
    "ax.plot(np.array([2.338e-3, 2.338e-3]), np.array([1, 1e6]) ,LineWidth=3, label=r'aLIGO mirror radius / 4000$\\,$m')  # aLIGO TM\n",
    "ax.plot(np.array([5.654e-2, 5.654e-2]), np.array([1e-4, 1e4]) ,LineWidth=3, label=r'40$\\,$m mirror radius / 38$\\,$m')  # 40m mirror\n",
    "ax.plot(np.array([0.1, 30]), 8e-4*np.array([0.1, 30])**-2 ,LineWidth=3, label=r'Rough fit to $8\\cdot 10^{-4}\\theta^{-2}$')\n",
    "ax.legend(loc='best', fontsize=13)\n",
    "ax.set_xlabel('Angle [degree]',size=15, weight='bold')\n",
    "ax.set_ylabel('BRDF [1/str]',size=15, weight='bold')\n",
    "ax.tick_params(labelsize=15)\n",
    "ax.grid(which='both')\n",
    "ax.axis([1e-4, 60, 1e-7, 1e10])\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xscale('log')\n",
    "pows = [-2, 2, 5]\n",
    "wls = np.logspace(*pows)\n",
    "wl_tick_labels = [r'$10^{'+str(int(p))+'}$' for p in np.linspace(*pows)]\n",
    "wl_tick_locations = wl2deg(wls*1e-3)\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xticks(wl_tick_locations)\n",
    "ax2.set_xticklabels(wl_tick_labels)\n",
    "ax2.set_xlabel('Spatial Wavelength [mm]',size=15, weight='bold')\n",
    "ax2.tick_params(labelsize=15)\n",
    "fig.savefig(figdir+'BRDFcombined.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/BRDF/plotBRDF.m <==
clear all
close all
load BRDFX
[viewPortO3, viewPortO2, optLevO3, optLevO2, BafflePD2] = BRDFTab;
CCD40m = [45, 4e-6];
tcut = 1.064e-6 / 0.0005;
figdir = '../../';
%%
figure1 = figure('Color',[1 1 1], 'Units', 'inches');
axes1 = axes('Parent',figure1,'Units','inches');
loglog( thetaI/pi*180, BRDFI, 'r', thetaE/pi*180, BRDFE, 'b', ...
    theta4I(theta4I<tcut)/pi*180, BRDF4I(theta4I<tcut), 'r--', theta4E(theta4E<tcut)/pi*180, BRDF4E(theta4E<tcut), 'b--', ...
    BafflePD2(BafflePD2(:,3)<0,1), BafflePD2(BafflePD2(:,3)<0,2), 'sr', BafflePD2(BafflePD2(:,3)>0,1), BafflePD2(BafflePD2(:,3)>0,2), 'sb', ...
    viewPortO2(:,1), viewPortO2(:,2), 'vr', optLevO2(optLevO2(:,3)>0,1), optLevO2(optLevO2(:,3)>0,2), '^r', optLevO2(optLevO2(:,3)<0,1), optLevO2(optLevO2(:,3)<0,2), '^b', ...
    CCD40m(1), CCD40m(2)/cosd(CCD40m(1)), 'xk', 'Parent', axes1 ,'LineWidth',2.5);
hold(axes1,'on')
plot([12, 34], [3,0.8]*1e-6, 'Parent', axes1 ,'LineWidth',2.5)   % Josh
plot([1e-5 90], 5*1e-6/(2*pi)*[1,1], 'Parent', axes1 ,'LineWidth',2.5)  % 5ppm
plot([2.338e-3, 2.338e-3], [1 1e6], 'Parent', axes1 ,'LineWidth',2.5)  % aLIGO TM
plot([5.654e-2, 5.654e-2], [1e-4 1e4], 'Parent', axes1 ,'LineWidth',2.5)  % 40m mirror
plot([0.1 30], 8e-4*[0.1, 30].^-2, 'Parent', axes1 ,'LineWidth',2.5)
axis([1e-4 60 1e-7 1e10]);
grid(axes1,'on');
set(axes1,'Color','none','FontName','Arial','FontSize',20,'LineWidth',1.5,...
    'TickLength',[0.02 0.02],...
    'XColor',[0 0 0],'XMinorGrid','on','XMinorTick','on','XScale','log',...
    'YColor',[0 0 0],'YMinorGrid','on','YMinorTick','on','YScale','log',...
    'ZColor',[0 0 0],'ZMinorTick','off',...
    'Box'         , 'on');
% line([0.1146, 0.1146], [1e-4 1e4])
legend1 = legend('aLIGO @ ITM', 'aLIGO @ ETM', '40m @ ITM', '40m @ ETM', ...
    'O2 ACB PD @ ITM T1800224', 'O2 ACB PD @ ETM T1800224', ...
    'O2 Pcal @ ETM alog 35580',  'O2 optLev @ ETM alog 30622,28668', 'O2 optLev @ ITM alog 30622,28668', ...
    '40m CCD', ...
    'high refl mirror JOSAA 20.001722', '5ppm (JOSAA BRDF \theta > 30^\circ)', ...
    'aLIGO test mass radius / 4000m', '40m test mass radius / 38m', 'rough fit  8e-4*\theta^{-2}' );
set(legend1,...
    'Location','northeast',...
    'Color', 'none',...
    'Box'       , 'off');
xlabel('angle (degree)')
ylabel('BRDF (1/str)')
set(axes1, ...
    'Units'              , 'inches',...
    'Position'           , [1,1,10,8]);
box(axes1,'on');
pos = get(figure1, 'Position');
outerpos = get(axes1, 'OuterPosition');
set(axes1, 'OuterPosition',[0, 0, outerpos(3), outerpos(4)]);
set(figure1, 'Position', [pos(1), pos(2), outerpos(3), outerpos(4)]);
% for paper position in the eps
set(figure1, 'PaperPositionMode', 'auto','PaperUnits','Inches','PaperSize',[12 10])%,[pos(3), pos(4)]);
print(figure1, [figdir 'BRDFcombined.pdf'], '-dpdf','-r0');


==> Figures/Scripts/DCM_timeseries/.ipynb_checkpoints/AnalyzeLossData-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import h5py\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "import scipy.special as spl\n",
    "\n",
    "# Load measurement from file\n",
    "hf = h5py.File('armloss_timeseries.h5', 'r')\n",
    "ts_XX = np.array(hf.get('ts_XX'))\n",
    "ts_XM = np.array(hf.get('ts_XM'))\n",
    "ts_YY = np.array(hf.get('ts_YY'))\n",
    "ts_YM = np.array(hf.get('ts_YM'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_XARM = 10\n",
    "N_YARM = 10\n",
    "N_DARK = 10\n",
    "L_DATA = 10000\n",
    "pTot = ts_YY\n",
    "pLocked = pTot.reshape([20,10000])[0:20:2,:].reshape(100000)\n",
    "pMisaligned = pTot.reshape([20,10000])[1:20:2,:].reshape(100000)\n",
    "\n",
    "time = ts_TX = np.linspace(0,120.0,num=2*N_XARM*L_DATA)\n",
    "\n",
    "#Measurement parameters\n",
    "T1 = 1.4/100 #Transmission of ITM\n",
    "T2 = 15e-6 #Transmission of ETM\n",
    "CoupEff = 0.92 #Coupling efficiency into the mode of the cavity\n",
    "ModDepth = 0.22 #Laser modulation depth\n",
    "PFrac = CoupEff*spl.j0(ModDepth)**4 #Fraction of laser power resonant with the cavity\n",
    "\n",
    "Larray = np.linspace(0,100,1000)*1e-6\n",
    "Rr = np.abs((np.sqrt(1-T1-Larray/2)-np.sqrt(1-T2-Larray/2)*(1-Larray/2))/(1-np.sqrt(1-T1-Larray/2)*np.sqrt(1-T2-Larray/2)))**2\n",
    "Rm = 1 - T1 - Larray/2\n",
    "Ratio = (1-PFrac*(1-Rr))/Rm\n",
    "def loss(plocked, pmisaligned):\n",
    "    return np.interp(plocked/pmisaligned, Ratio[::-1], Larray[::-1])\n",
    "#    return (T1/(4*PFrac))*(1-plocked/pmisaligned+T1)-T2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Loss calculation using normalized reflected powers\n",
    "loss_time_trace = loss(pLocked, pMisaligned)\n",
    "mean_loss, uloss = np.mean(loss_time_trace), np.std(loss_time_trace)\n",
    "print(f'Loss in cavity is {mean_loss*1e6:.2f} +- {uloss*1e6:.2f} ppm')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Method 2; take individual time segments and build statistics to better estimate uncertainty"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_segments = 10\n",
    "\n",
    "locked_traces = pLocked.copy().reshape((N_segments, pLocked.shape[0]//N_segments))\n",
    "misaligned_traces = pMisaligned.copy().reshape((N_segments, pMisaligned.shape[0]//N_segments))\n",
    "\n",
    "# This is now a 2D array...\n",
    "estimated_loss = loss(locked_traces, misaligned_traces)\n",
    "mean_loss = estimated_loss.mean(axis=1)\n",
    "u_mean_loss = estimated_loss.std(axis=1)\n",
    "u_loss = mean_loss.std(axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Make some scatter plots\n",
    "plt.figure(figsize=(12, 4))\n",
    "# ax = plt.subplot(211)\n",
    "# ax.imshow(1e6*estimated_loss.T, aspect='auto', interpolation='None', cmap='Purples', vmin=10, vmax=60)\n",
    "# ax.set_ylabel('Time (s)')\n",
    "\n",
    "ax = plt.subplot(111)\n",
    "_, _, erlines = plt.errorbar(x=range(N_segments), y=1e6*mean_loss, \n",
    "                             yerr=1e6*u_mean_loss, \n",
    "                             label=f'Individual realization  $\\sigma \\sim$ {1e6*u_mean_loss.mean():.2f} ppm',\n",
    "                             c='crimson', fmt='none')\n",
    "ax.scatter(range(N_segments), 1e6*mean_loss, c='crimson')\n",
    "ax.fill_between(x=range(N_segments), \n",
    "                y2=1e6*(mean_loss.mean() + u_loss), \n",
    "                y1=1e6*(mean_loss.mean() - u_loss), \n",
    "                label=f'$1 \\sigma$ band across {N_segments} realizations = {u_loss*1e6:.2} ppm',\n",
    "               color='crimson', alpha=0.4)\n",
    "ax.axhline(1e6*mean_loss.mean(), color='crimson', ls='--', lw=2, \n",
    "           label=f'Mean = {mean_loss.mean()*1e6:.2f} ppm')\n",
    "ax.set_ylabel('Estimated loss (ppm)')\n",
    "ax.set_xlabel('Realizations')\n",
    "ax.set_ylim((10, 30))\n",
    "ax.grid()\n",
    "plt.legend()\n",
    "pp = PdfPages('XARM_loss_stats.pdf')\n",
    "pp.savefig()\n",
    "pp.close()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(20.85+50.34)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.sqrt(2.4**2+2.3**2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/DCM_timeseries/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/DCM_timeseries/.ipynb_checkpoints/plot_timeseries-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import h5py\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import h5py\n",
    "\n",
    "mpl.rcParams['figure.figsize'] = (12.0, 8.0)\n",
    "mpl.rcParams['xtick.labelsize'] = 20\n",
    "mpl.rcParams['ytick.labelsize'] = 20\n",
    "mpl.rcParams.update({'font.size': 20})\n",
    "\n",
    "\n",
    "N_XARM = 10\n",
    "N_YARM = 10\n",
    "N_DARK = 10\n",
    "L_DATA = 10000\n",
    "\n",
    "\n",
    "hf = h5py.File('armloss_timeseries.h5', 'r')\n",
    "\n",
    "ts_XX = np.array(hf.get('ts_XX'))\n",
    "ts_XM = np.array(hf.get('ts_XM'))\n",
    "ts_YY = np.array(hf.get('ts_YY'))\n",
    "ts_YM = np.array(hf.get('ts_YM'))\n",
    "\n",
    "\n",
    "ts_TX = np.linspace(0,120.0,num=2*N_XARM*L_DATA)\n",
    "ts_TY = np.linspace(0,120.0,num=2*N_YARM*L_DATA)\n",
    "\n",
    "\n",
    "plt.rcParams.update({'axes.labelsize': 'large'})\n",
    "plt.rcParams.update({'axes.labelsize': 'large'})\n",
    "\n",
    "fig2,ax2 = plt.subplots(figsize=(20,16),nrows=2,ncols=1)\n",
    "\n",
    "ax2[0].tick_params(labelsize=28)\n",
    "ax2[0].plot(ts_TY,ts_YY/1e3/.7*1e6,color='#ff7f0e',alpha=.7,label='Sequential Data YARM',rasterized=True,lw=3)\n",
    "ax2[0].plot(ts_TY,ts_YM/1e3/.7*1e6,color='#7e1e9c',alpha=.7,label='Segment Average YARM',rasterized=True,lw=3)\n",
    "ax2[0].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)\n",
    "ax2[0].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)\n",
    "ax2[0].set_xlim(0,120)\n",
    "ax2[0].set_xlabel(u\"Time [s]\",fontsize=32)\n",
    "#ax2[0].set_ylabel(u\"Reflected Power [a.u.]\",fontsize=32)\n",
    "ax2[0].legend(\n",
    "        ncol=1,\n",
    "        fontsize='large',\n",
    "        loc = 1\n",
    "    )\n",
    "\n",
    "ax2[1].tick_params(labelsize=28)\n",
    "ax2[1].plot(ts_TX,ts_XX/1e3/.7*1e6,color='#1f77b4',alpha=.7,label='Sequential Data XARM',rasterized=True,lw=3)\n",
    "ax2[1].plot(ts_TX,ts_XM/1e3/.7*1e6,color='#014d4e',alpha=.7,label='Segment Average XARM',rasterized=True,lw=3)\n",
    "ax2[1].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)\n",
    "ax2[1].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)\n",
    "ax2[1].set_xlim(0,120)\n",
    "ax2[1].set_xlabel(u\"Time [s]\",fontsize=32)\n",
    "#ax2[1].set_ylabel(u\"Reflected Power [a.u.]\",fontsize=32)\n",
    "\n",
    "ax2[1].legend(\n",
    "        ncol=1,\n",
    "        fontsize='large',\n",
    "        loc = 1\n",
    "    )\n",
    "fig2.text(0.04, 0.5, u\"Reflected Power [a.u.]\", va='center', rotation='vertical',fontsize=32)\n",
    "plt.savefig('../../DC-Method_TimeSeries.pdf', bbox_inches='tight')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/DCM_timeseries/.ipynb_checkpoints/plot_timeseries-checkpoint.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import h5py

mpl.rcParams['figure.figsize'] = (12.0, 8.0)
mpl.rcParams['xtick.labelsize'] = 20
mpl.rcParams['ytick.labelsize'] = 20
mpl.rcParams.update({'font.size': 20})


N_XARM = 10
N_YARM = 10
N_DARK = 10
L_DATA = 10000


hf = h5py.File('armloss_timeseries.h5', 'r')

ts_XX = np.array(hf.get('ts_XX'))
ts_XM = np.array(hf.get('ts_XM'))
ts_YY = np.array(hf.get('ts_YY'))
ts_YM = np.array(hf.get('ts_YM'))


ts_TX = np.linspace(0,120.0,num=2*N_XARM*L_DATA)
ts_TY = np.linspace(0,120.0,num=2*N_YARM*L_DATA)


plt.rcParams.update({'axes.labelsize': 'large'})
plt.rcParams.update({'axes.labelsize': 'large'})

fig2,ax2 = plt.subplots(figsize=(20,16),nrows=2,ncols=1)

ax2[0].tick_params(labelsize=28)
ax2[0].plot(ts_TY,ts_YY/1e3/.7*1e6,color='#ff7f0e',alpha=.7,label='Sequential Data YARM',rasterized=True,lw=3)
ax2[0].plot(ts_TY,ts_YM/1e3/.7*1e6,color='#7e1e9c',alpha=.7,label='Segment Average YARM',rasterized=True,lw=3)
ax2[0].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)
ax2[0].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)
ax2[0].set_xlim(0,120)
ax2[0].set_xlabel(u"Time [s]",fontsize=32)
ax2[0].set_ylabel(u"AS Signal [a.u.]",fontsize=32)
ax2[0].legend(
        ncol=1,
        fontsize='large',
        loc = 1
    )

ax2[1].tick_params(labelsize=28)
ax2[1].plot(ts_TX,ts_XX/1e3/.7*1e6,color='#1f77b4',alpha=.7,label='Sequential Data XARM',rasterized=True,lw=3)
ax2[1].plot(ts_TX,ts_XM/1e3/.7*1e6,color='#014d4e',alpha=.7,label='Segment Average XARM',rasterized=True,lw=3)
ax2[1].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)
ax2[1].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)
ax2[1].set_xlim(0,120)
ax2[1].set_xlabel(u"Time [s]",fontsize=32)
ax2[1].set_ylabel(u"AS Signal [a.u.]",fontsize=32)

ax2[1].legend(
        ncol=1,
        fontsize='large',
        loc = 1
    )

plt.savefig('../../DC-Method_TimeSeries.pdf', bbox_inches='tight')


==> Figures/Scripts/DCM_timeseries/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "f7318e80",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy.special as spl\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "9749bf9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "T1 = 1.4/100 #Transmission of ITM\n",
    "T2 = 15e-6 #Transmission of ETM\n",
    "CoupEff = 0.92 #Coupling efficiency into the mode of the cavity\n",
    "ModDepth = 0.22 #Laser modulation depth\n",
    "PFrac = CoupEff*spl.j0(ModDepth)**4 #Fraction of laser power resonant with the cavity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "1922f5e2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.999999999999999e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAD4CAYAAADlwTGnAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAl3ElEQVR4nO3deXgUVb7/8fc3C2GHAGHfIbIKCGGTkOiVsImiuKGDOIyACAiE+enVGe8drzPOiDOGRRYFRXEDGUUBQSCik7BD2HeIKLsQBEFAlsj5/ZHi3sgACdBJJ+nP63n66a5TVd3fM4z9SVV1nWPOOUREJPAE+bsAERHxDwWAiEiAUgCIiAQoBYCISIBSAIiIBKgQfxdwLcqVK+dq1qzp7zJERPKV1atXH3HORVzanq8CoGbNmqSkpPi7DBGRfMXMdl+uXaeAREQClAJARCRAKQBERAKUAkBEJEApAEREApQCQEQkQCkAREQCVEAEwLJvfuDNRbv45YKGvhYRuSjLADCzyWZ22Mw2XWG9mdkYM0s1sw1m1jyrfc2sjJklmtlO7zn8xrtyZXM3HuQvc7bywOtLST18Mic/SkQk38jOEcA7QOerrO8CRHqP/sCEbOz7LLDQORcJLPSWc8yL3Rsx6qFm7Dpyiq5jFjH+X6mk/3IhJz9SRCTPyzIAnHPJwNGrbNIdeNdlWA6UNrNKWezbHZjivZ4C3HMtRV8rM+OeW6qQGB/LHfXL88q87dw7filbD57IyY8VEcnTfHENoAqwN9PyPq/taio45w4CeM/lfVBHliJKhDGhVwvG/6Y5B4//zF2vLWZk4g7OpetoQEQCjy8CwC7T5rOrrWbW38xSzCwlLS3NJ+/Z9eZKLIiPpVuTSoxeuJO7xy5m477jPnlvEZH8whcBsA+olmm5KnAgi30OXTxN5D0fvtKGzrmJzrko51xURMS/jWZ63coUK8SonrfwZu8ojp0+xz3jlzBi3jbOnP/FZ58hIpKX+SIAZgG9vV8DtQGOXzy9k8U+j3mvHwNm+qCO69KhYQUWxMdyf/OqTPjXN3Qds4jVu692yUNEpGDIzs9ApwLLgHpmts/MHjezAWY2wNtkLrALSAUmAQOvtq+36mUgzsx2AnHest+UKhLKiPub8O7vWnH2/AXuf30ZL87ewulz6f4sS0QkR5lz+efmqKioKJfTE8KcPJvOiC+28d7y3VQvU5QR9zWhbZ2yOfqZIiI5ycxWO+eiLm0PiDuBr0XxsBD+fE9jpvVvgxk8PGk5z3+2kZNndTQgIgWLAuAK2tQuy7yhMfSNrsUHK/bQaWQySTt88yskEZG8QAFwFUUKBfN8t4Z88uStFA4N4rHJK3n6n+s5fvq8v0sTEblhCoBsaF49nDlD2jPo9jrMWLufuJFJJG455O+yRERuiAIgmwqHBvN0p/rMHNSOMsUK0e/dFIZMXcvRU+f8XZqIyHVRAFyjxlVKMWtwNPEdbuKLTQeJS0hizoaD5KdfU4mIgALguhQKCWJoh0hmPxVNlfAiDPpwDU++v4bDP53xd2kiItmmALgB9SuWZMaTt/Jsl/p8tf0wcQnJzFizT0cDIpIvKABuUEhwEANi6/DF0PbULV+c4dPX87t3VnHw+M/+Lk1E5KoUAD5SJ6I4059oy5/uasjyXUfpmJDM1JV7dDQgInmWAsCHgoOMPu1qMX9YDI2rlOK5GRvp9dYK9h497e/SRET+jQIgB1QvW5QP+rbmpXsbs37vcTqNSmbK0u+4oEnpRSQPUQDkkKAg4zetazA/PoaWNcvwp1mbeWjiMnalaVJ6EckbFAA5rErpIrzTpyX/eKAp27//iS6jFzEx+Rt+0dGAiPiZAiAXmBn3t6jKl8Njibkpgr/O3UaPCUvZcegnf5cmIgFMAZCLypcszMRHW/Daw7ew9+hp7hyziNcW7uT8L5qUXkRynwIgl5kZdzWtTGJ8DJ0aVeTVxB10H7uEzQc0Kb2I5C4FgJ+ULR7G2Eea83qvFqSdPEv3sUt4dcF2zqZrUnoRyR0KAD/r3LgiifExdG9Whde+SqXbmMWs3XPM32WJSABQAOQBpYsW4tUHm/J2n5acPJvOfROW8te5WzlzXkcDIpJzFAB5yO31yrMgPoaeraozMXkXXUYvYuW3R/1dlogUUAqAPKZE4VD+eu/NfNC3NekXLvDQxGW8MGszpzQpvYj4mAIgj2pXtxzzhsbwWNuaTFn2HZ1GJbMk9Yi/yxKRAkQBkIcVCwvhhbsbMf2JthQKDuI3b67guRkbOHFGk9KLyI1TAOQDLWuWYe7Q9jwRW5uPVu2lY0IyX23TpPQicmMUAPlE4dBgnuvSgE8HtqNkkRB+904Kwz9ax4+nNSm9iFwfBUA+07RaaWY/Fc2QOyKZtf4AHRKSmbfpe3+XJSL5kAIgHwoLCWZ43E3MHNyOCiXDGPD+agZ9uIYjJ8/6uzQRyUcUAPlYo8ql+GxQO57uVI/EzYeIS0hi5rr9moZSRLJFAZDPhQYHMej2uswZEk2NssUYOm0d/d5dzaETZ/xdmojkcQqAAiKyQgk+efJWnr+zAYt2ptEhIYnpKXt1NCAiV5RlAJjZZDM7bGabrrDezGyMmaWa2QYza55pXWcz2+6tezZT+wtmtt/M1nmPrr7pTmALDjL6tq/NvGExNKhUkmc+3kDvySvZ/+PP/i5NRPKg7BwBvAN0vsr6LkCk9+gPTAAws2BgnLe+IfCwmTXMtN9I51wz7zH3OmqXK6hVrhjT+rXhxe6NWL37GB0Tknh/+W5NSi8iv5JlADjnkoGrjUjWHXjXZVgOlDazSkArINU5t8s5dw6Y5m0ruSAoyOjdtibzh8VwS/Vwnv9sE4+8uZzdP5zyd2kikkf44hpAFWBvpuV9XtuV2i8a7J0ymmxm4T6oQy6jWpmivPd4K0bcdzOb95+g06hk3ly0S5PSi4hPAsAu0+au0g4Zp4nqAM2Ag8CrV3xzs/5mlmJmKWlpaTdYamAyMx5qWZ3E4bFE1y3HX+Zs5T5NSi8S8HwRAPuAapmWqwIHrtKOc+6Qc+4X59wFYBIZp4suyzk30TkX5ZyLioiI8EG5gatiqcJM6h3F6J7N2P3DKbqNWaxJ6UUCmC8CYBbQ2/s1UBvguHPuILAKiDSzWmZWCOjpbYt3jeCie4HL/sJIfM/M6N6sConDY+nYqAKvJu7g7rFL2LRfk9KLBJrs/Ax0KrAMqGdm+8zscTMbYGYDvE3mAruAVDL+mh8I4JxLBwYD84GtwHTn3GZvn1fMbKOZbQBuB+J92SnJWjlvUvqJj7bgh5Nn6T5uCSPmbdM0lCIBxPLTjUJRUVEuJSXF32UUOMd/Ps9Lc7YwPWUftSOK8cp9TYiqWcbfZYmIj5jZaudc1KXtuhNYKFUklFfub8p7j7fi7PkLPPCGpqEUCQQKAPlf7SMjWBD/62koF+/UNJQiBZUCQH7lV9NQhgTR660VPPPxeo7/rGkoRQoaBYBcVsuaZZg7pD1P3laHT9bsJy4hiQWbNfGMSEGiAJArKhwazH92rs9nA9tRplgh+r+3mqemruUHTTwjUiAoACRLN1ctxazB0QyPu4l5mw4SNzJZE8+IFAAKAMmWQiFBDLkjkjlD2lOtTFFv4pkUvj+uiWdE8isFgFyTmyqUYIY38czi1CPEJSQxbeUeHQ2I5EMKALlm/zvxzNAYGlUpybMzNtLrrRXsPXra36WJyDVQAMh1q1muGB/2bcNL9zZm/d7jdByZzOTF32qoaZF8QgEgNyQoyPhN6xosiI+hTe0yvPj5Fh58YxmphzXUtEhepwAQn6hcugiTf9uShAeb8k3aSbqOXsy4r1M11LRIHqYAEJ8xM3o0r0pifCwdGpbn7/O3c8+4JWw+oKGmRfIiBYD4XESJMMb/pgWv92rOoRNn6T52Cf+Yv52z6RpqWiQvUQBIjuncuBJfDo+he7MqjP06lTvHLGb17mP+LktEPAoAyVGlixbi1Qeb8k6flpw+m879ry/lxdlbOH1OQ02L+JsCQHLFbfXKs2B4LL1a12Dykm/pPGoRS1M11LSIPykAJNcUDwvhz/c05qP+bQgyeOTNFTw3YwMnzmioaRF/UABIrmtduyzzhsXwRExtPlq1l44JySzcesjfZYkEHAWA+EXh0GCe69qATwe2o1SRUB6fksLQaWs5euqcv0sTCRgKAPGrptVKM/upaIbeEcmcDQeJS0ji8w0HNLicSC5QAIjfFQoJIj7uJj4fEk2V8CIM/nAtT7y3msMnNNS0SE5SAEieUb9iSWY8eSvPdalP0o40OiQkMT1lr44GRHKIAkDylJDgIJ6IrcMXQ9tTv2JJnvl4A70nr9RQ0yI5QAEgeVLtiOJM69+GP3dvxJrdx+g0KpkpS7/jgoaaFvEZBYDkWUFBxqNtazI/PoYWNcL506zNPDRxGbvSTvq7NJECQQEgeV7V8KK8+7tW/P3+Jmz//ic6j17EhH99Q7qGmha5IQoAyRfMjAeiqvHl8FhurxfBiHnbuHf8UrYePOHv0kTyLQWA5CvlSxbm9V4tGPdIcw4e/5m7XltMwgINNS1yPRQAku+YGXc2qURifCx3Na3MmK9Sueu1xazb+6O/SxPJVxQAkm+FFyvEyIeaMfm3Ufx0Jp0e45fw0pwt/HxORwMi2ZFlAJjZZDM7bGabrrDezGyMmaWa2QYza55pXWcz2+6tezZTexkzSzSznd5zuG+6I4HoP+pXYEF8DD1bVWfSom/pPDqZ5bt+8HdZInledo4A3gE6X2V9FyDSe/QHJgCYWTAwzlvfEHjYzBp6+zwLLHTORQILvWWR61aicCh/vfdmPuzXGueg58Tl/PHTjfykoaZFrijLAHDOJQNHr7JJd+Bdl2E5UNrMKgGtgFTn3C7n3DlgmrftxX2meK+nAPdcZ/0iv3JrnXLMG9aex6Nr8eHKPXQamczX2w/7uyyRPMkX1wCqAHszLe/z2q7UDlDBOXcQwHsuf6U3N7P+ZpZiZilpaWk+KFcKuqKFQvivbg355MlbKRoWQp+3VzH8o3Uc01DTIr/iiwCwy7S5q7RfE+fcROdclHMuKiIi4pqLk8DVvHo4c4ZE89R/1GXW+gPEjUxi7saD/i5LJM/wRQDsA6plWq4KHLhKO8Ah7zQR3rOO0SVHhIUE8/uO9Zg1OJqKpQoz8IM1DHhvNYd/0lDTIr4IgFlAb+/XQG2A495pnVVApJnVMrNCQE9v24v7POa9fgyY6YM6RK6oYeWSfDawHc90rsdX2w8Tl5DMx6v3aahpCWiW1X8AZjYVuA0oBxwC/gSEAjjnXjczA8aS8Uuh00Af51yKt29XYBQQDEx2zr3ktZcFpgPVgT3AA865q11oBiAqKsqlpKRccydFMks9fJJnP9lAyu5jtI8sx1/vvZlqZYr6uyyRHGNmq51zUf/Wnp/+AlIAiK9cuOB4f8VuRnyxDQc806kevdvWJCjocpeuRPK3KwWA7gSWgBQUZPT2hpqOqlmGF2Zv4YE3lpF6+Cd/lyaSaxQAEtCqhhdlSp+WvPpAU75JO0nX0YsZ+9VOzmuoaQkACgAJeGbGfS2qkhgfS1yjCvxjwQ7uHruEjfuO+7s0kRylABDxRJQIY9wjzXnj0RYcOXmWe8Yv4W9fbOXMeQ0uJwWTAkDkEp0aVeTL+Fjub16VN5J20WX0IlZocDkpgBQAIpdRqmgoI+5vwgd9W5N+4QIPTVzO859pcDkpWBQAIlfRrm455g+L4fHoWnywYg8dRybz9TbduC4FgwJAJAuZB5crHhZCn3dWMWzaWo5qcDnJ5xQAItnUvHo4nw+JZugdkczZeJAOCUnMWn9Aw0lIvqUAELkGYSHBxMfdxOynoqkWXoQhU9fS790Uvj+uweUk/1EAiFyH+hVLMmNgO56/swGLU48Ql5DEhyv2cOGCjgYk/1AAiFyn4CCjb/vazB8WQ+MqpfjDpxt55M3lfHfklL9LE8kWBYDIDapRthgf9mvNyz1uZvP+E3QalczE5G9I13ASkscpAER8wMzo2ao6icNjaR8ZwV/nbuO+CUvZ9v0Jf5cmckUKABEfqliqMJN6t2DsI7ew79jPdBuzmITEHZxN13ASkvcoAER8zMzo1qQyXw6P5a6mlRmzcCfdxixmzZ5j/i5N5FcUACI5JLxYIUY+1Iy3f9uSU2fTuW/CUl6cvYXT59L9XZoIoAAQyXG31y/P/PgYerWuweQl39JxZDKLdx7xd1kiCgCR3FCicCh/vqcx059oS2hwEL3eWsEzH6/n+GkNLif+owAQyUWtapXhi6HtefK2OnyyZj8dRiYxb9P3/i5LApQCQCSXFQ4N5j8712fmoHZEFA9jwPurGfTBGtJ+Ouvv0iTAKABE/KRxlVLMHNyOpzvVI3HrITokJPHx6n0aXE5yjQJAxI9Cg4MYdHtd5g5pT2T54vy/f67nsbdXse/YaX+XJgFAASCSB9QtX5zpT7Tlxe6NWP3dUTqOTGbK0u80uJzkKAWASB4RFGT0bluT+fExRNUsw59mbebBN5aRevikv0uTAkoBIJLHVA0vypQ+LXn1gaakpp2k6+hFjPs6lfMaXE58TAEgkgeZGfe1qEpifCxxjSrw9/nbuXvsEjbtP+7v0qQAUQCI5GERJcIY90hz3ni0BUdOnqX7uCW8/MU2zpzX4HJy4xQAIvlAp0YV+TI+lvubV+X1pG/oOnoRK7896u+yJJ9TAIjkE6WKhjLi/iZ80Lc15y9c4ME3lvH8Zxv56YyGk5DrowAQyWfa1S3H/GExPB5diw9W7KHTyGS+3nbY32VJPpStADCzzma23cxSzezZy6wPN7NPzWyDma00s8aZ1g01s01mttnMhmVqf8HM9pvZOu/R1Sc9EgkARQuF8F/dGvLJk7dSLCyEPu+sIv6jdRw9dc7fpUk+kmUAmFkwMA7oAjQEHjazhpds9gdgnXOuCdAbGO3t2xjoB7QCmgLdzCwy034jnXPNvMfcG+6NSIBpXj2cz4dEM/SOSD7fcIC4hCRmrz+g4SQkW7JzBNAKSHXO7XLOnQOmAd0v2aYhsBDAObcNqGlmFYAGwHLn3GnnXDqQBNzrs+pFhLCQYOLjbmL2U9FUDS/CU1PX0u/d1Xx//Iy/S5M8LjsBUAXYm2l5n9eW2XqgB4CZtQJqAFWBTUCMmZU1s6JAV6Bapv0Ge6eNJptZ+OU+3Mz6m1mKmaWkpaVlq1Migah+xZLMGNiO5+9swOLUNOISkpi6co+OBuSKshMAdpm2S/8f9TIQbmbrgKeAtUC6c24rMAJIBOaRERQX58ObANQBmgEHgVcv9+HOuYnOuSjnXFREREQ2yhUJXMFBRt/2tZk/LIbGVUrx3IyNPDJpBbt/OOXv0iQPyk4A7OPXf7VXBQ5k3sA5d8I518c514yMawARwLfeurecc82dczHAUWCn137IOfeLc+4CMImMU00i4gM1yhbjw36tebnHzWzaf5xOo5KZlLyLXzS4nGSSnQBYBUSaWS0zKwT0BGZl3sDMSnvrAPoCyc65E9668t5zdTJOE031litleot7yThdJCI+Ymb0bFWdxOGxRNeN4KW5W+kxfgnbvj/h79Ikj8gyALyLt4OB+cBWYLpzbrOZDTCzAd5mDYDNZraNjF8LDc30Fp+Y2RZgNjDIOXfMa3/FzDaa2QbgdiDeN10SkcwqlirMpN4tGPvILew79jPdxiwmIXEHZ9M1nESgs/x0gSgqKsqlpKT4uwyRfOvYqXO8+PkWPl27n5sqFGfEfU24pfplf38hBYiZrXbORV3arjuBRQJIeLFCjHyoGW//tiUnz6TTY8JSXpy9hdPn0rPeWQocBYBIALq9fnkWDI/l0TY1mLzkWzqOTCZ5h35mHWgUACIBqnhYCC92b8zHA9oSFhJE78kr+f309RzTcBIBQwEgEuCiapZhzpD2DL69LjPX7SdupIaTCBQKABGhcGgw/69TPWY/FU3l0heHk0jh4PGf/V2a5CAFgIj8rwaVSjLjyVv5Y9cGLE49QseEZD5YsZsLuoGsQFIAiMivhAQH0S8mYziJm6uW4o+fbqLnpOXsSjvp79LExxQAInJZNcoW44O+rXnlviZsO3iCzqMXMf5fqZz/5YK/SxMfUQCIyBWZGQ+2rMaXw2O5o355Xpm3ne5jl7Bp/3F/lyY+oAAQkSyVL1mYCb1a8HqvFhw5eZbu45bwty+2cua8hpPIzxQAIpJtnRtXJHF4LA+0qMobSbvoPCqZZd/84O+y5DopAETkmpQqEsrL9zXhw36tccDDk5bz3IwNHP/5vL9Lk2ukABCR63JrnXLMGxrDEzG1+WjVXuISkpi/+Xt/lyXXQAEgItetSKFgnuvagJmDoilbPIwn3lvNwA9Wc/gnzUecHygAROSG3Vy1FLMGt+PpTvX4cuth4hKSmZ6yV8NJ5HEKABHxidDgIAbdXpcvhranXoUSPPPxBh59ayV7fjjt79LkChQAIuJTdSKKM61/G/5yT2PW7f2RTqOSeXOR5iPOixQAIuJzQUFGrzY1SBwew611yvKXOZqPOC9SAIhIjqlUqghvPhbFmIf/bz7iVxds13zEeYQCQERylJlxd9PKfDk8lrubVua1r1LpOnoRKd8d9XdpAU8BICK5IrxYIRIeasY7fVpy5vwFHnhjGf89cxMnz2o+Yn9RAIhIrrqtXnkWxMfwWNuavLd8Nx0Tkvh622F/lxWQFAAikuuKhYXwwt2N+HjArRQLC6HPO6sYOm0tP5w86+/SAooCQET8pkWNcD4fEs3QOyKZu/EgcSOT+Wztft1AlksUACLiV2EhwcTH3cScIe2pXqYowz5ax+/eWcX+HzUfcU5TAIhInnBThRJ88uSt/He3hizfdZSOCUm8u+w7zUecgxQAIpJnBAcZv4uuxYL4GJrXCOe/Z27mwTeWkXpY8xHnBAWAiOQ51coU5d3fteLVB5qSmnaSrqMX8drCnZxL13zEvqQAEJE8ycy4r0VVEuNj6dioAq8m7uDusYtZv/dHf5dWYCgARCRPiygRxthHmjOpdxQ/nj7PveOX8OfPt3D6nG4gu1EKABHJF+IaVmDB8BgeblWdtxZ/S6dRySzeecTfZeVr2QoAM+tsZtvNLNXMnr3M+nAz+9TMNpjZSjNrnGndUDPbZGabzWxYpvYyZpZoZju953Cf9EhECqyShUN56d6bmda/DSFBQfR6awVP/3M9x09rPuLrkWUAmFkwMA7oAjQEHjazhpds9gdgnXOuCdAbGO3t2xjoB7QCmgLdzCzS2+dZYKFzLhJY6C2LiGSpTe2yfDG0PU/eVocZa/dzR0ISczce1A1k1yg7RwCtgFTn3C7n3DlgGtD9km0akvEljnNuG1DTzCoADYDlzrnTzrl0IAm419unOzDFez0FuOdGOiIigaVwaDD/2bk+Mwe1o2KpMAZ+sIYn3lvNoROajzi7shMAVYC9mZb3eW2ZrQd6AJhZK6AGUBXYBMSYWVkzKwp0Bap5+1Rwzh0E8J7LX+7Dzay/maWYWUpaWlr2eiUiAaNxlVJ8NrAdz3apT9KONDokJDF15R4dDWRDdgLALtN26f+yLwPhZrYOeApYC6Q757YCI4BEYB4ZQXFNl+6dcxOdc1HOuaiIiIhr2VVEAkRIcBADYuswf1gMjSqX5LkZG3l40nK+O3LK36XladkJgH3831/tkPGX/YHMGzjnTjjn+jjnmpFxDSAC+NZb95ZzrrlzLgY4Cuz0djtkZpUAvGeNBysiN6RmuWJM7deGv/W4mc0HTtBpVDKvJ31D+i+6gexyshMAq4BIM6tlZoWAnsCszBuYWWlvHUBfINk5d8JbV957rk7GaaKp3nazgMe8148BM2+kIyIikHED2cOtqvPl8Fhib4rg5S+2cc/4JWw+cNzfpeU5WQaAd/F2MDAf2ApMd85tNrMBZjbA26wBsNnMtpHxa6Ghmd7iEzPbAswGBjnnjnntLwNxZrYTiPOWRUR8okLJwrzxaAvG/6Y53x8/y91jlzBi3jbOnNd8xBdZfrpQEhUV5VJSUvxdhojkMz+ePsdLc7byz9X7qFWuGC/3uJnWtcv6u6xcY2arnXNRl7brTmARKfBKFy3E3x9oyvuPtyb9wgUemricP3y6kRNnAvsGMgWAiASM6MhyzB8WQ9/oWkxbuYeOCckkbjnk77L8RgEgIgGlaKEQnu/WkBkD21G6aCj93k1h0IdrSPsp8OYjVgCISEBqVq00swZH8/u4m0jcfIgOCUn8M2VvQN1ApgAQkYBVKCSIp+6IZO7QaCLLF+fpjzfw6Fsr2fPDaX+XlisUACIS8OqWL8H0J9ry53sas27vj3QclcSk5F0F/gYyBYCICBAUZDzapgYL4mOIrluOl+ZupceEpWw5cMLfpeUYBYCISCaVSxdhUu8oxj5yCwd+/Jm7xi7mlQJ6A5kCQETkEmZGtyaV+XJ4LD1uqcL4f31Dl9GLWL7rB3+X5lMKABGRK8h8A9kvFxw9Jy7nuRkbOf5zwbiBTAEgIpKFizeQ9Y+pzUer9hCXkMS8Td/7u6wbpgAQEcmGIoWC+UPXBswcFE3Z4mEMeH81A95bzeF8PAOZAkBE5BrcXLUUswa345nO9fhq+2HuSEhiWj6dgUwBICJyjUKDgxh4W13mD4uhYaWSPOvNQPZtPpuBTAEgInKdankzkL3szUDWeVQyE/71DefzyQ1kCgARkRsQFGT09GYgu71eeUbM20b3sUvYuC/vz0CmABAR8YEKJQvz+qMteL1Xc46cPEv3cYv569yt/Hwu795ApgAQEfGhzo0rkTg8lodaVmNi8i46jUpmSeoRf5d1WQoAEREfK1UklL/1aMLUfm0IDjJ+8+YKnv7nen48fc7fpf2KAkBEJIe0rVOWL4a2Z+BtdZixdj8dEpKZs+FgnvnJqAJARCQHFQ4N5pnO9Zk1uB2VShVm0Idr6Pfuag4e/9nfpSkARERyQ6PKpfh04K08f2cDFqemEZeQzHvLd3Phgv+OBhQAIiK5JCQ4iL7ta7NgWCzNqpXmvz7bxEMTl5F6+KRf6lEAiIjksupli/Le4634xwNN2XHoJF1HL+K1hTs5l567N5ApAERE/MDMuL9FVb4cHkvHRhV4NXEHd722mLV7juVaDQoAERE/iigRxthHmvNm7yhOnDlPjwlL+Z/Zmzl1Nj3HP1sBICKSB3RoWIEF8TE82qYGby/5jo4jk/nX9sM5+pkKABGRPKJE4VBe7N6Yjwe0pXBoEL99exXxH63j6KmcuYFMASAiksdE1SzD3KHtGXJHJJ9vOECHhCSWfeP7+YgVACIieVBYSDDD427i86fa06hySWqVK+bzzwjx+TuKiIjP1KtYgvceb50j752tIwAz62xm280s1cyevcz6cDP71Mw2mNlKM2ucaV28mW02s01mNtXMCnvtL5jZfjNb5z26+q5bIiKSlSwDwMyCgXFAF6Ah8LCZNbxksz8A65xzTYDewGhv3yrAECDKOdcYCAZ6ZtpvpHOumfeYe8O9ERGRbMvOEUArINU5t8s5dw6YBnS/ZJuGwEIA59w2oKaZVfDWhQBFzCwEKAoc8EnlIiJyQ7ITAFWAvZmW93ltma0HegCYWSugBlDVObcf+AewBzgIHHfOLci032DvtNFkMwu/3IebWX8zSzGzlLS0tGx1SkREspadALDLtF06fN3LQLiZrQOeAtYC6d6XenegFlAZKGZmvbx9JgB1gGZkhMOrl/tw59xE51yUcy4qIiIiG+WKiEh2ZOdXQPuAapmWq3LJaRzn3AmgD4CZGfCt9+gEfOucS/PWzQBuBd53zh26uL+ZTQI+v/5uiIjItcrOEcAqINLMaplZITIu4s7KvIGZlfbWAfQFkr1Q2AO0MbOiXjDcAWz19qmU6S3uBTbdWFdERORaZHkE4JxLN7PBwHwyfsUz2Tm32cwGeOtfBxoA75rZL8AW4HFv3Qoz+xhYA6STcWpoovfWr5hZMzJOJ30HPOHDfomISBYsr8xNmR1mlgbsvs7dywFHfFhOfqA+Bwb1OTDcSJ9rOOf+7SJqvgqAG2FmKc65KH/XkZvU58CgPgeGnOizxgISEQlQCgARkQAVSAEwMetNChz1OTCoz4HB530OmGsAIiLya4F0BCAiIpkoAEREAlRABEBW8xnkd2ZWzcy+NrOt3twLQ732MmaWaGY7vefLDriXn5lZsJmtNbPPveUC3WfvrvuPzWyb9+/dNgD6/G9zihS0PnsDYh42s02Z2q7YRzN7zvs+225mna73cwt8AGRzPoP8Lh34vXOuAdAGGOT18VlgoXMukozhugtc+AFD8YYX8RT0Po8G5jnn6gNNyeh7ge3zVeYUKWh9fgfofEnbZfvo/bfdE2jk7TPe+567ZgU+AMjefAb5mnPuoHNujff6JzK+FKqQ0c8p3mZTgHv8UmAOMbOqwJ3Am5maC2yfzawkEAO8BeCcO+ec+5EC3GfP5eYUKVB9ds4lA0cvab5SH7sD05xzZ51z3wKpZHzPXbNACIDszGdQYJhZTeAWYAVQwTl3EDJCAijvx9JywijgGeBCpraC3OfaQBrwtnfa600zK0YB7vNV5hQpsH3O5Ep99Nl3WiAEQHbmMygQzKw48AkwzBuNtcAys27AYefcan/XkotCgObABOfcLcAp8v+pj6vKYk6RQOWz77RACIAs5zMoCMwslIwv/w+cczO85kMXh932ng/7q74c0A6428y+I+O03n+Y2fsU7D7vA/Y551Z4yx+TEQgFuc8d8OYUcc6dBy7OKVKQ+3zRlfros++0QAiALOczyO+8uRbeArY65xIyrZoFPOa9fgyYmdu15RTn3HPOuarOuZpk/Jt+5ZzrRcHu8/fAXjOr5zXdQcbw6wW2z1x5TpGC3OeLrtTHWUBPMwszs1pAJLDyuj7BOVfgH0BXYAfwDfBHf9eTA/2LJuMQcAOwznt0BcqS8euBnd5zGX/XmkP9vw343HtdoPtMxhSqKd6/9WdAeAD0+X+AbWRMGvUeEFbQ+gxMJeMax3ky/sJ//Gp9BP7ofZ9tB7pc7+dqKAgRkQAVCKeARETkMhQAIiIBSgEgIhKgFAAiIgFKASAiEqAUACIiAUoBICISoP4/p6Cl3Y71FP8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Larray = np.linspace(0,100,1000)*1e-6\n",
    "Rr = np.abs((np.sqrt(1-T1-Larray/2)-np.sqrt(1-T2-Larray/2)*(1-Larray/2))/(1-np.sqrt(1-T1-Larray/2)*np.sqrt(1-T2-Larray/2)))**2\n",
    "Rm = 1 - T1 - Larray/2\n",
    "Ratio = (1-PFrac*(1-Rr))/Rm\n",
    "plt.plot(Larray*1e6, Ratio)\n",
    "print(np.interp(1, Ratio, Larray))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "fb5ec3d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "21.67375549885105"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.interp(1.005, Ratio[::-1], Larray[::-1]*1e6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "7f07382f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11f01d710>]"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(Ratio, -Larray*1e6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "06ae086b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.98567352, 0.98569795, 0.98572238, 0.9857468 , 0.98577123,\n",
       "       0.98579566, 0.98582009, 0.98584452, 0.98586895, 0.98589338,\n",
       "       0.98591782, 0.98594225, 0.98596668, 0.98599112, 0.98601555,\n",
       "       0.98603999, 0.98606443, 0.98608886, 0.9861133 , 0.98613774,\n",
       "       0.98616218, 0.98618662, 0.98621106, 0.9862355 , 0.98625994,\n",
       "       0.98628439, 0.98630883, 0.98633327, 0.98635772, 0.98638217,\n",
       "       0.98640661, 0.98643106, 0.98645551, 0.98647995, 0.9865044 ,\n",
       "       0.98652885, 0.9865533 , 0.98657776, 0.98660221, 0.98662666,\n",
       "       0.98665111, 0.98667557, 0.98670002, 0.98672448, 0.98674893,\n",
       "       0.98677339, 0.98679785, 0.98682231, 0.98684676, 0.98687122,\n",
       "       0.98689568, 0.98692015, 0.98694461, 0.98696907, 0.98699353,\n",
       "       0.987018  , 0.98704246, 0.98706693, 0.98709139, 0.98711586,\n",
       "       0.98714032, 0.98716479, 0.98718926, 0.98721373, 0.9872382 ,\n",
       "       0.98726267, 0.98728714, 0.98731161, 0.98733609, 0.98736056,\n",
       "       0.98738503, 0.98740951, 0.98743398, 0.98745846, 0.98748294,\n",
       "       0.98750742, 0.98753189, 0.98755637, 0.98758085, 0.98760533,\n",
       "       0.98762981, 0.9876543 , 0.98767878, 0.98770326, 0.98772774,\n",
       "       0.98775223, 0.98777671, 0.9878012 , 0.98782569, 0.98785017,\n",
       "       0.98787466, 0.98789915, 0.98792364, 0.98794813, 0.98797262,\n",
       "       0.98799711, 0.9880216 , 0.9880461 , 0.98807059, 0.98809508,\n",
       "       0.98811958, 0.98814408, 0.98816857, 0.98819307, 0.98821757,\n",
       "       0.98824206, 0.98826656, 0.98829106, 0.98831556, 0.98834007,\n",
       "       0.98836457, 0.98838907, 0.98841357, 0.98843808, 0.98846258,\n",
       "       0.98848709, 0.98851159, 0.9885361 , 0.98856061, 0.98858512,\n",
       "       0.98860962, 0.98863413, 0.98865864, 0.98868315, 0.98870767,\n",
       "       0.98873218, 0.98875669, 0.9887812 , 0.98880572, 0.98883023,\n",
       "       0.98885475, 0.98887927, 0.98890378, 0.9889283 , 0.98895282,\n",
       "       0.98897734, 0.98900186, 0.98902638, 0.9890509 , 0.98907542,\n",
       "       0.98909995, 0.98912447, 0.98914899, 0.98917352, 0.98919804,\n",
       "       0.98922257, 0.9892471 , 0.98927162, 0.98929615, 0.98932068,\n",
       "       0.98934521, 0.98936974, 0.98939427, 0.9894188 , 0.98944334,\n",
       "       0.98946787, 0.9894924 , 0.98951694, 0.98954147, 0.98956601,\n",
       "       0.98959055, 0.98961508, 0.98963962, 0.98966416, 0.9896887 ,\n",
       "       0.98971324, 0.98973778, 0.98976232, 0.98978686, 0.98981141,\n",
       "       0.98983595, 0.98986049, 0.98988504, 0.98990959, 0.98993413,\n",
       "       0.98995868, 0.98998323, 0.99000778, 0.99003232, 0.99005687,\n",
       "       0.99008142, 0.99010598, 0.99013053, 0.99015508, 0.99017963,\n",
       "       0.99020419, 0.99022874, 0.9902533 , 0.99027785, 0.99030241,\n",
       "       0.99032697, 0.99035153, 0.99037609, 0.99040065, 0.99042521,\n",
       "       0.99044977, 0.99047433, 0.99049889, 0.99052345, 0.99054802,\n",
       "       0.99057258, 0.99059715, 0.99062171, 0.99064628, 0.99067085,\n",
       "       0.99069541, 0.99071998, 0.99074455, 0.99076912, 0.99079369,\n",
       "       0.99081826, 0.99084284, 0.99086741, 0.99089198, 0.99091656,\n",
       "       0.99094113, 0.99096571, 0.99099028, 0.99101486, 0.99103944,\n",
       "       0.99106402, 0.9910886 , 0.99111318, 0.99113776, 0.99116234,\n",
       "       0.99118692, 0.9912115 , 0.99123609, 0.99126067, 0.99128525,\n",
       "       0.99130984, 0.99133443, 0.99135901, 0.9913836 , 0.99140819,\n",
       "       0.99143278, 0.99145737, 0.99148196, 0.99150655, 0.99153114,\n",
       "       0.99155573, 0.99158033, 0.99160492, 0.99162951, 0.99165411,\n",
       "       0.9916787 , 0.9917033 , 0.9917279 , 0.9917525 , 0.99177709,\n",
       "       0.99180169, 0.99182629, 0.99185089, 0.9918755 , 0.9919001 ,\n",
       "       0.9919247 , 0.9919493 , 0.99197391, 0.99199851, 0.99202312,\n",
       "       0.99204773, 0.99207233, 0.99209694, 0.99212155, 0.99214616,\n",
       "       0.99217077, 0.99219538, 0.99221999, 0.9922446 , 0.99226921,\n",
       "       0.99229383, 0.99231844, 0.99234306, 0.99236767, 0.99239229,\n",
       "       0.9924169 , 0.99244152, 0.99246614, 0.99249076, 0.99251538,\n",
       "       0.99254   , 0.99256462, 0.99258924, 0.99261386, 0.99263849,\n",
       "       0.99266311, 0.99268773, 0.99271236, 0.99273699, 0.99276161,\n",
       "       0.99278624, 0.99281087, 0.9928355 , 0.99286013, 0.99288476,\n",
       "       0.99290939, 0.99293402, 0.99295865, 0.99298328, 0.99300792,\n",
       "       0.99303255, 0.99305719, 0.99308182, 0.99310646, 0.99313109,\n",
       "       0.99315573, 0.99318037, 0.99320501, 0.99322965, 0.99325429,\n",
       "       0.99327893, 0.99330357, 0.99332822, 0.99335286, 0.9933775 ,\n",
       "       0.99340215, 0.99342679, 0.99345144, 0.99347609, 0.99350073,\n",
       "       0.99352538, 0.99355003, 0.99357468, 0.99359933, 0.99362398,\n",
       "       0.99364863, 0.99367329, 0.99369794, 0.99372259, 0.99374725,\n",
       "       0.9937719 , 0.99379656, 0.99382122, 0.99384587, 0.99387053,\n",
       "       0.99389519, 0.99391985, 0.99394451, 0.99396917, 0.99399383,\n",
       "       0.99401849, 0.99404316, 0.99406782, 0.99409248, 0.99411715,\n",
       "       0.99414182, 0.99416648, 0.99419115, 0.99421582, 0.99424049,\n",
       "       0.99426515, 0.99428982, 0.9943145 , 0.99433917, 0.99436384,\n",
       "       0.99438851, 0.99441318, 0.99443786, 0.99446253, 0.99448721,\n",
       "       0.99451189, 0.99453656, 0.99456124, 0.99458592, 0.9946106 ,\n",
       "       0.99463528, 0.99465996, 0.99468464, 0.99470932, 0.994734  ,\n",
       "       0.99475869, 0.99478337, 0.99480805, 0.99483274, 0.99485743,\n",
       "       0.99488211, 0.9949068 , 0.99493149, 0.99495618, 0.99498087,\n",
       "       0.99500556, 0.99503025, 0.99505494, 0.99507963, 0.99510433,\n",
       "       0.99512902, 0.99515371, 0.99517841, 0.9952031 , 0.9952278 ,\n",
       "       0.9952525 , 0.9952772 , 0.99530189, 0.99532659, 0.99535129,\n",
       "       0.99537599, 0.9954007 , 0.9954254 , 0.9954501 , 0.9954748 ,\n",
       "       0.99549951, 0.99552421, 0.99554892, 0.99557363, 0.99559833,\n",
       "       0.99562304, 0.99564775, 0.99567246, 0.99569717, 0.99572188,\n",
       "       0.99574659, 0.9957713 , 0.99579601, 0.99582073, 0.99584544,\n",
       "       0.99587016, 0.99589487, 0.99591959, 0.99594431, 0.99596902,\n",
       "       0.99599374, 0.99601846, 0.99604318, 0.9960679 , 0.99609262,\n",
       "       0.99611734, 0.99614207, 0.99616679, 0.99619151, 0.99621624,\n",
       "       0.99624096, 0.99626569, 0.99629042, 0.99631514, 0.99633987,\n",
       "       0.9963646 , 0.99638933, 0.99641406, 0.99643879, 0.99646352,\n",
       "       0.99648825, 0.99651299, 0.99653772, 0.99656246, 0.99658719,\n",
       "       0.99661193, 0.99663666, 0.9966614 , 0.99668614, 0.99671088,\n",
       "       0.99673562, 0.99676036, 0.9967851 , 0.99680984, 0.99683458,\n",
       "       0.99685932, 0.99688407, 0.99690881, 0.99693356, 0.9969583 ,\n",
       "       0.99698305, 0.9970078 , 0.99703254, 0.99705729, 0.99708204,\n",
       "       0.99710679, 0.99713154, 0.99715629, 0.99718104, 0.9972058 ,\n",
       "       0.99723055, 0.9972553 , 0.99728006, 0.99730481, 0.99732957,\n",
       "       0.99735433, 0.99737909, 0.99740384, 0.9974286 , 0.99745336,\n",
       "       0.99747812, 0.99750288, 0.99752765, 0.99755241, 0.99757717,\n",
       "       0.99760194, 0.9976267 , 0.99765147, 0.99767623, 0.997701  ,\n",
       "       0.99772577, 0.99775053, 0.9977753 , 0.99780007, 0.99782484,\n",
       "       0.99784961, 0.99787438, 0.99789916, 0.99792393, 0.9979487 ,\n",
       "       0.99797348, 0.99799825, 0.99802303, 0.99804781, 0.99807258,\n",
       "       0.99809736, 0.99812214, 0.99814692, 0.9981717 , 0.99819648,\n",
       "       0.99822126, 0.99824604, 0.99827083, 0.99829561, 0.9983204 ,\n",
       "       0.99834518, 0.99836997, 0.99839475, 0.99841954, 0.99844433,\n",
       "       0.99846912, 0.99849391, 0.9985187 , 0.99854349, 0.99856828,\n",
       "       0.99859307, 0.99861786, 0.99864266, 0.99866745, 0.99869224,\n",
       "       0.99871704, 0.99874184, 0.99876663, 0.99879143, 0.99881623,\n",
       "       0.99884103, 0.99886583, 0.99889063, 0.99891543, 0.99894023,\n",
       "       0.99896503, 0.99898984, 0.99901464, 0.99903945, 0.99906425,\n",
       "       0.99908906, 0.99911387, 0.99913867, 0.99916348, 0.99918829,\n",
       "       0.9992131 , 0.99923791, 0.99926272, 0.99928753, 0.99931235,\n",
       "       0.99933716, 0.99936197, 0.99938679, 0.9994116 , 0.99943642,\n",
       "       0.99946124, 0.99948605, 0.99951087, 0.99953569, 0.99956051,\n",
       "       0.99958533, 0.99961015, 0.99963497, 0.99965979, 0.99968462,\n",
       "       0.99970944, 0.99973427, 0.99975909, 0.99978392, 0.99980874,\n",
       "       0.99983357, 0.9998584 , 0.99988323, 0.99990806, 0.99993289,\n",
       "       0.99995772, 0.99998255, 1.00000738, 1.00003221, 1.00005705,\n",
       "       1.00008188, 1.00010672, 1.00013155, 1.00015639, 1.00018123,\n",
       "       1.00020606, 1.0002309 , 1.00025574, 1.00028058, 1.00030542,\n",
       "       1.00033026, 1.00035511, 1.00037995, 1.00040479, 1.00042964,\n",
       "       1.00045448, 1.00047933, 1.00050417, 1.00052902, 1.00055387,\n",
       "       1.00057872, 1.00060357, 1.00062842, 1.00065327, 1.00067812,\n",
       "       1.00070297, 1.00072782, 1.00075268, 1.00077753, 1.00080239,\n",
       "       1.00082724, 1.0008521 , 1.00087695, 1.00090181, 1.00092667,\n",
       "       1.00095153, 1.00097639, 1.00100125, 1.00102611, 1.00105097,\n",
       "       1.00107583, 1.0011007 , 1.00112556, 1.00115043, 1.00117529,\n",
       "       1.00120016, 1.00122503, 1.00124989, 1.00127476, 1.00129963,\n",
       "       1.0013245 , 1.00134937, 1.00137424, 1.00139911, 1.00142398,\n",
       "       1.00144886, 1.00147373, 1.00149861, 1.00152348, 1.00154836,\n",
       "       1.00157323, 1.00159811, 1.00162299, 1.00164787, 1.00167275,\n",
       "       1.00169763, 1.00172251, 1.00174739, 1.00177227, 1.00179716,\n",
       "       1.00182204, 1.00184692, 1.00187181, 1.0018967 , 1.00192158,\n",
       "       1.00194647, 1.00197136, 1.00199625, 1.00202114, 1.00204603,\n",
       "       1.00207092, 1.00209581, 1.0021207 , 1.00214559, 1.00217049,\n",
       "       1.00219538, 1.00222028, 1.00224517, 1.00227007, 1.00229497,\n",
       "       1.00231986, 1.00234476, 1.00236966, 1.00239456, 1.00241946,\n",
       "       1.00244436, 1.00246927, 1.00249417, 1.00251907, 1.00254398,\n",
       "       1.00256888, 1.00259379, 1.00261869, 1.0026436 , 1.00266851,\n",
       "       1.00269342, 1.00271833, 1.00274324, 1.00276815, 1.00279306,\n",
       "       1.00281797, 1.00284288, 1.0028678 , 1.00289271, 1.00291763,\n",
       "       1.00294254, 1.00296746, 1.00299238, 1.00301729, 1.00304221,\n",
       "       1.00306713, 1.00309205, 1.00311697, 1.00314189, 1.00316681,\n",
       "       1.00319174, 1.00321666, 1.00324158, 1.00326651, 1.00329143,\n",
       "       1.00331636, 1.00334129, 1.00336622, 1.00339114, 1.00341607,\n",
       "       1.003441  , 1.00346593, 1.00349086, 1.0035158 , 1.00354073,\n",
       "       1.00356566, 1.0035906 , 1.00361553, 1.00364047, 1.0036654 ,\n",
       "       1.00369034, 1.00371528, 1.00374022, 1.00376515, 1.00379009,\n",
       "       1.00381503, 1.00383998, 1.00386492, 1.00388986, 1.0039148 ,\n",
       "       1.00393975, 1.00396469, 1.00398964, 1.00401458, 1.00403953,\n",
       "       1.00406448, 1.00408943, 1.00411437, 1.00413932, 1.00416427,\n",
       "       1.00418923, 1.00421418, 1.00423913, 1.00426408, 1.00428904,\n",
       "       1.00431399, 1.00433895, 1.0043639 , 1.00438886, 1.00441382,\n",
       "       1.00443877, 1.00446373, 1.00448869, 1.00451365, 1.00453861,\n",
       "       1.00456358, 1.00458854, 1.0046135 , 1.00463847, 1.00466343,\n",
       "       1.00468839, 1.00471336, 1.00473833, 1.00476329, 1.00478826,\n",
       "       1.00481323, 1.0048382 , 1.00486317, 1.00488814, 1.00491311,\n",
       "       1.00493809, 1.00496306, 1.00498803, 1.00501301, 1.00503798,\n",
       "       1.00506296, 1.00508793, 1.00511291, 1.00513789, 1.00516287,\n",
       "       1.00518785, 1.00521283, 1.00523781, 1.00526279, 1.00528777,\n",
       "       1.00531276, 1.00533774, 1.00536272, 1.00538771, 1.00541269,\n",
       "       1.00543768, 1.00546267, 1.00548766, 1.00551264, 1.00553763,\n",
       "       1.00556262, 1.00558762, 1.00561261, 1.0056376 , 1.00566259,\n",
       "       1.00568759, 1.00571258, 1.00573757, 1.00576257, 1.00578757,\n",
       "       1.00581256, 1.00583756, 1.00586256, 1.00588756, 1.00591256,\n",
       "       1.00593756, 1.00596256, 1.00598756, 1.00601257, 1.00603757,\n",
       "       1.00606257, 1.00608758, 1.00611259, 1.00613759, 1.0061626 ,\n",
       "       1.00618761, 1.00621262, 1.00623762, 1.00626263, 1.00628765,\n",
       "       1.00631266, 1.00633767, 1.00636268, 1.00638769, 1.00641271,\n",
       "       1.00643772, 1.00646274, 1.00648776, 1.00651277, 1.00653779,\n",
       "       1.00656281, 1.00658783, 1.00661285, 1.00663787, 1.00666289,\n",
       "       1.00668791, 1.00671294, 1.00673796, 1.00676298, 1.00678801,\n",
       "       1.00681303, 1.00683806, 1.00686309, 1.00688811, 1.00691314,\n",
       "       1.00693817, 1.0069632 , 1.00698823, 1.00701326, 1.0070383 ,\n",
       "       1.00706333, 1.00708836, 1.0071134 , 1.00713843, 1.00716347,\n",
       "       1.0071885 , 1.00721354, 1.00723858, 1.00726362, 1.00728865,\n",
       "       1.00731369, 1.00733874, 1.00736378, 1.00738882, 1.00741386,\n",
       "       1.0074389 , 1.00746395, 1.00748899, 1.00751404, 1.00753909,\n",
       "       1.00756413, 1.00758918, 1.00761423, 1.00763928, 1.00766433,\n",
       "       1.00768938, 1.00771443, 1.00773948, 1.00776453, 1.00778959,\n",
       "       1.00781464, 1.0078397 , 1.00786475, 1.00788981, 1.00791486,\n",
       "       1.00793992, 1.00796498, 1.00799004, 1.0080151 , 1.00804016,\n",
       "       1.00806522, 1.00809028, 1.00811535, 1.00814041, 1.00816547,\n",
       "       1.00819054, 1.0082156 , 1.00824067, 1.00826574, 1.0082908 ,\n",
       "       1.00831587, 1.00834094, 1.00836601, 1.00839108, 1.00841615,\n",
       "       1.00844122, 1.0084663 , 1.00849137, 1.00851644, 1.00854152,\n",
       "       1.00856659, 1.00859167, 1.00861675, 1.00864182, 1.0086669 ,\n",
       "       1.00869198, 1.00871706, 1.00874214, 1.00876722, 1.00879231,\n",
       "       1.00881739, 1.00884247, 1.00886756, 1.00889264, 1.00891773,\n",
       "       1.00894281, 1.0089679 , 1.00899299, 1.00901807, 1.00904316,\n",
       "       1.00906825, 1.00909334, 1.00911843, 1.00914353, 1.00916862,\n",
       "       1.00919371, 1.00921881, 1.0092439 , 1.009269  , 1.00929409,\n",
       "       1.00931919, 1.00934429, 1.00936939, 1.00939448, 1.00941958,\n",
       "       1.00944468, 1.00946979, 1.00949489, 1.00951999, 1.00954509,\n",
       "       1.0095702 , 1.0095953 , 1.00962041, 1.00964551, 1.00967062,\n",
       "       1.00969573, 1.00972084, 1.00974595, 1.00977105, 1.00979617,\n",
       "       1.00982128, 1.00984639, 1.0098715 , 1.00989661, 1.00992173,\n",
       "       1.00994684, 1.00997196, 1.00999707, 1.01002219, 1.01004731,\n",
       "       1.01007243, 1.01009755, 1.01012267, 1.01014779, 1.01017291,\n",
       "       1.01019803, 1.01022315, 1.01024827, 1.0102734 , 1.01029852,\n",
       "       1.01032365, 1.01034878, 1.0103739 , 1.01039903, 1.01042416])"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ratio[::-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67f2b2c1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/DCM_timeseries/plot_timeseries.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import h5py\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import h5py\n",
    "\n",
    "mpl.rcParams['figure.figsize'] = (12.0, 8.0)\n",
    "mpl.rcParams['xtick.labelsize'] = 20\n",
    "mpl.rcParams['ytick.labelsize'] = 20\n",
    "mpl.rcParams.update({'font.size': 20})\n",
    "\n",
    "\n",
    "N_XARM = 10\n",
    "N_YARM = 10\n",
    "N_DARK = 10\n",
    "L_DATA = 10000\n",
    "\n",
    "\n",
    "hf = h5py.File('armloss_timeseries.h5', 'r')\n",
    "\n",
    "ts_XX = np.array(hf.get('ts_XX'))\n",
    "ts_XM = np.array(hf.get('ts_XM'))\n",
    "ts_YY = np.array(hf.get('ts_YY'))\n",
    "ts_YM = np.array(hf.get('ts_YM'))\n",
    "\n",
    "\n",
    "ts_TX = np.linspace(0,120.0,num=2*N_XARM*L_DATA)\n",
    "ts_TY = np.linspace(0,120.0,num=2*N_YARM*L_DATA)\n",
    "\n",
    "\n",
    "plt.rcParams.update({'axes.labelsize': 'large'})\n",
    "plt.rcParams.update({'axes.labelsize': 'large'})\n",
    "\n",
    "fig2,ax2 = plt.subplots(figsize=(20,16),nrows=2,ncols=1)\n",
    "\n",
    "ax2[0].tick_params(labelsize=28)\n",
    "ax2[0].plot(ts_TY,ts_YY/1e3/.7*1e6,color='#ff7f0e',alpha=.7,label='Sequential Data YARM',rasterized=True,lw=3)\n",
    "ax2[0].plot(ts_TY,ts_YM/1e3/.7*1e6,color='#7e1e9c',alpha=.7,label='Segment Average YARM',rasterized=True,lw=3)\n",
    "ax2[0].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)\n",
    "ax2[0].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)\n",
    "ax2[0].set_xlim(0,120)\n",
    "ax2[0].set_xlabel(u\"Time [s]\",fontsize=32)\n",
    "#ax2[0].set_ylabel(u\"Reflected Power [a.u.]\",fontsize=32)\n",
    "ax2[0].legend(\n",
    "        ncol=1,\n",
    "        fontsize='large',\n",
    "        loc = 1\n",
    "    )\n",
    "\n",
    "ax2[1].tick_params(labelsize=28)\n",
    "ax2[1].plot(ts_TX,ts_XX/1e3/.7*1e6,color='#1f77b4',alpha=.7,label='Sequential Data XARM',rasterized=True,lw=3)\n",
    "ax2[1].plot(ts_TX,ts_XM/1e3/.7*1e6,color='#014d4e',alpha=.7,label='Segment Average XARM',rasterized=True,lw=3)\n",
    "ax2[1].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)\n",
    "ax2[1].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)\n",
    "ax2[1].set_xlim(0,120)\n",
    "ax2[1].set_xlabel(u\"Time [s]\",fontsize=32)\n",
    "#ax2[1].set_ylabel(u\"Reflected Power [a.u.]\",fontsize=32)\n",
    "\n",
    "ax2[1].legend(\n",
    "        ncol=1,\n",
    "        fontsize='large',\n",
    "        loc = 1\n",
    "    )\n",
    "fig2.text(0.04, 0.5, u\"Reflected Power [a.u.]\", va='center', rotation='vertical',fontsize=32)\n",
    "plt.savefig('../../DC-Method_TimeSeries.pdf', bbox_inches='tight')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/DCM_timeseries/plot_timeseries.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import h5py

mpl.rcParams['figure.figsize'] = (12.0, 8.0)
mpl.rcParams['xtick.labelsize'] = 20
mpl.rcParams['ytick.labelsize'] = 20
mpl.rcParams.update({'font.size': 20})


N_XARM = 10
N_YARM = 10
N_DARK = 10
L_DATA = 10000


hf = h5py.File('armloss_timeseries.h5', 'r')

ts_XX = np.array(hf.get('ts_XX'))
ts_XM = np.array(hf.get('ts_XM'))
ts_YY = np.array(hf.get('ts_YY'))
ts_YM = np.array(hf.get('ts_YM'))


ts_TX = np.linspace(0,120.0,num=2*N_XARM*L_DATA)
ts_TY = np.linspace(0,120.0,num=2*N_YARM*L_DATA)


plt.rcParams.update({'axes.labelsize': 'large'})
plt.rcParams.update({'axes.labelsize': 'large'})

fig2,ax2 = plt.subplots(figsize=(20,16),nrows=2,ncols=1)

ax2[0].tick_params(labelsize=28)
ax2[0].plot(ts_TY,ts_YY/1e3/.7*1e6,color='#ff7f0e',alpha=.7,label='Sequential Data YARM',rasterized=True,lw=3)
ax2[0].plot(ts_TY,ts_YM/1e3/.7*1e6,color='#7e1e9c',alpha=.7,label='Segment Average YARM',rasterized=True,lw=3)
ax2[0].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)
ax2[0].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)
ax2[0].set_xlim(0,120)
ax2[0].set_xlabel(u"Time [s]",fontsize=32)
ax2[0].set_ylabel(u"AS Signal [a.u.]",fontsize=32)
ax2[0].legend(
        ncol=1,
        fontsize='large',
        loc = 1
    )

ax2[1].tick_params(labelsize=28)
ax2[1].plot(ts_TX,ts_XX/1e3/.7*1e6,color='#1f77b4',alpha=.7,label='Sequential Data XARM',rasterized=True,lw=3)
ax2[1].plot(ts_TX,ts_XM/1e3/.7*1e6,color='#014d4e',alpha=.7,label='Segment Average XARM',rasterized=True,lw=3)
ax2[1].grid(which='major', color='k', linestyle='-',lw=.4,alpha=.5)
ax2[1].grid(b=True,which='minor', color='k', linestyle='-',lw=.4,alpha=.2)
ax2[1].set_xlim(0,120)
ax2[1].set_xlabel(u"Time [s]",fontsize=32)
ax2[1].set_ylabel(u"AS Signal [a.u.]",fontsize=32)

ax2[1].legend(
        ncol=1,
        fontsize='large',
        loc = 1
    )

plt.savefig('../../DC-Method_TimeSeries.pdf', bbox_inches='tight')


==> Figures/Scripts/Isogai_Plot/.ipynb_checkpoints/CavityLoss_v_confocal_length-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scatter Loss in Fabry-Perot Cavities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%matplotlib inline\n",
    "#import sympy as sym\n",
    "import itertools\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.signal as sig\n",
    "import scipy.constants as const\n",
    "from scipy.io import loadmat\n",
    "#from __future__ import division\n",
    "\n",
    "\n",
    "# Update the matplotlib configuration parameters:\n",
    "#plt.rcParams.update({'font.size': 22, 'font.family': 'serif'})\n",
    "plt.style.use(\"ranaIFO.mplstyle\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "* Python Coding Style Guide: http://legacy.python.org/dev/peps/pep-0008/\n",
    "* Python Colors: http://pythonhosted.org/ete2/reference/reference_svgcolors.html"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def beamsizes(R1, R2, L, lambduh):\n",
    "    \"\"\" Calculates beam spot radii for a 2 mirror Fabry-Perot Cavity\n",
    "        given the radius of curvature of the two mirrors, \n",
    "        the cavity length, and the laser wavelength (all in SI units) \"\"\"\n",
    "    g1 = 1 - L/R1\n",
    "    g2 = 1 - L/R2\n",
    "    w1 = np.sqrt(L*lambduh/np.pi * np.sqrt(g2/(g1*(1-g1*g2))))\n",
    "    w2 = np.sqrt(L*lambduh/np.pi * np.sqrt(g1/(g2*(1-g1*g2))))\n",
    "    w0 = np.sqrt(L*lambduh/np.pi * np.sqrt(g1*g2*(1-g1*g2)/(g1 + g2 -2*g1*g2)**2))\n",
    "    return w0, w1, w2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Theoretical Estimates of Scatter Loss\n",
    "$\\mathcal{L}_{scatter} = (\\frac{4 \\pi \\sigma}{\\lambda})^2$\n",
    "\n",
    "$G_{FP} = (\\frac{t_1}{1 - r_1 r_2})^2$\n",
    "\n",
    "### From Siegman, \"Lasers\", (1986)\n",
    "$g_i = 1 - L/R_i$ \n",
    "\n",
    "$w_1^2 = \\frac{L \\lambda}{\\pi}\\sqrt{\\frac{g_2}{g_1 (1 - g_1 g_2)}}$\n",
    "\n",
    "$w_2^2 = \\frac{L \\lambda}{\\pi}\\sqrt{\\frac{g_1}{g_2 (1 - g_1 g_2)}}$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot the Loss Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data from the Isogai 2013 paper (email from J. Miller)\n",
    "data = loadmat('../../../../Data/figure8Data.mat',squeeze_me=True)\n",
    "\n",
    "# cycle colors through the visible spectrum\n",
    "plt.rcParams.update({'axes.prop_cycle': mpl.cycler(color = plt.cm.nipy_spectral(np.linspace(0.05,1,14)))})\n",
    "\n",
    "fig = plt.figure(figsize=(17, 11), dpi=100)\n",
    "for kk in range(0,np.size(data['len'])):\n",
    "    plt.loglog(data['len'][kk], data['lossPerLen'][kk], 'o',\n",
    "               ms=12, \n",
    "               label=data['labelList'][kk])\n",
    "\n",
    "# PVLAS 2014 paper\n",
    "# http://dx.doi.org/10.1364/OE.22.011570\n",
    "w = 1.2e-3      # spot size\n",
    "pvlas_lambda = 1064e-9  # laser wavelength\n",
    "pvlas_x = np.pi * (w**2) / pvlas_lambda   # confocal wavelength\n",
    "P_m = 1.7       # per mirror loss (ppm)\n",
    "L = 3.303       # cavity length [m]\n",
    "pvlas_l = 2*P_m / L   # round trip loss per unit length [ppm/m]\n",
    "plt.loglog(pvlas_x, pvlas_l, 's', ms=11, label=\"PVLAS 14\")\n",
    "\n",
    "\n",
    "# G. Rempe, R. J. Thompson, H. J. Kimble, and R. Lalezari, Optics Letters 17, 363 (1992).\n",
    "# A = 1.1 ppm / mirror, L = 0.004 m, lambda = 852 nm\n",
    "L = 4e-3\n",
    "kimble_x = np.pi * (0.0712e-3)**2 / (852e-9)\n",
    "kimble_l = 2.2 / L\n",
    "plt.loglog(kimble_x, kimble_l, 's', ms=11, label=\"Kimble 92\")\n",
    "\n",
    "# 40m \n",
    "# 28ppm rountrip loss was measured after cleaning\n",
    "Lambda_40m = 1064e-9\n",
    "w0, w1, w2 = beamsizes(np.inf, 57.5, 38, Lambda_40m)\n",
    "conlen40m = np.pi*w1**2/Lambda_40m\n",
    "plt.loglog(conlen40m, 28/38, 'o', ms=12, label=\"40m\")\n",
    "\n",
    "# aLIGO IMC\n",
    "# no useful loss measurements made as of Oct. 2014\n",
    "\n",
    "LIGO_lambda = 1064e-9\n",
    "# Kells 2007 - iLIGO\n",
    "#plt.loglog(3201, 0.13,  '*', ms=15, label=\"LHO 2K\")\n",
    "#plt.loglog(3870, 0.028, '*', ms=15, label=\"LHO 4K\")\n",
    "\n",
    "# LHO 4K arm powers went up to ~2800 during S6\n",
    "# http://ilog.ligo-wa.caltech.edu/ilog/pub/ilog.cgi?group=detector&date_to_view=04/09/2010&anchor_to_scroll_to=2010:04:09:01:46:06-rana\n",
    "# also, see alignment paper by Dooley et al. (2013)\n",
    "plt.loglog(3201, 100 / 2000, 'r*', ms=15, label=\"LHO 2K\")\n",
    "plt.loglog(3870, 100 / 4000, 'b*', ms=15, label=\"LHO 4K\")\n",
    "\n",
    "## iLIGO LLO IMC\n",
    "# Loss study: http://ilog.ligo-wa.caltech.edu:7285/mLIGO/Cleaning_the_Mode_Cleaner\n",
    "# ~250 ppm scatter loss per mirror\n",
    "plt.loglog(7.829, 500 / 12.243, '*', ms=15, c='DarkViolet', label=\"iLLO IMC\")\n",
    "\n",
    "# aLIGO LLO 2014\n",
    "# \n",
    "plt.loglog(np.pi*(0.06**2)/LIGO_lambda, 100 / 4000, '*', ms=20, c='Sienna', label=\"aLLO 4K\")\n",
    "\n",
    "Lx = np.logspace(-2,4,100)\n",
    "plt.loglog(Lx, 10/Lx**(0.7), 'y--', lw=4, alpha = 0.35)\n",
    "\n",
    "plt.ylabel(r'Loss per unit length [ppm/m]', fontsize=25);\n",
    "plt.xlabel(r'Equivalent Confocal Length ($\\pi \\omega^2 / \\lambda$) [m]'  , fontsize=25);\n",
    "plt.title(\"Scatter Loss in Low-Loss Optical Cavities\")\n",
    "plt.legend(numpoints=1, fontsize = 18)\n",
    "#plt.grid(color='gray', which='major', alpha=0.75, linestyle='solid',  linewidth=2)\n",
    "#plt.grid(color='Lime', which='minor', alpha=0.20, linestyle='dashed', linewidth=1)\n",
    "plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((1e-2, 1e3));\n",
    "plt.tick_params(labelsize=25)\n",
    "plt.savefig(\"../../LossPerLength.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# iLIGO arm buildup as a function of arm losses\n",
    "T_PR  = 0.027\n",
    "T_ITM = 0.028\n",
    "T_ETM = 10e-6\n",
    "Loss = np.linspace(0,200e-6,300)\n",
    "rarm = (np.sqrt(1-T_ITM) - np.sqrt(1 - T_ETM - Loss)) / (1 - np.sqrt(1-T_ITM)*np.sqrt(1 - T_ETM - Loss))\n",
    "G_PRC = T_PR / (1 + np.sqrt(1-T_PR)*rarm)**2\n",
    "\n",
    "feg = plt.figure(figsize=(12, 7))\n",
    "plt.plot(Loss*1e6, G_PRC, 'm', lw=3)\n",
    "\n",
    "plt.xlabel(r'Rount-trip Arm Loss [ppm]', fontsize=18);\n",
    "plt.ylabel(r'$G_{\\rm PRC}$'  , fontsize=18);\n",
    "plt.title(\"iLIGO PRC Gain v. Arm Loss\");\n",
    "#plt.legend(loc=3, fontsize=15)\n",
    "#plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((0, 150))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Adv. LIGO arm buildup as a function of arm losses\n",
    "T_PR  = 0.03\n",
    "T_ITM = 0.014\n",
    "T_ETM = 5e-6\n",
    "Loss = np.linspace(0,200e-6,300)\n",
    "rarm = (np.sqrt(1-T_ITM) - np.sqrt(1 - T_ETM - Loss)) / (1 - np.sqrt(1-T_ITM)*np.sqrt(1 - T_ETM - Loss))\n",
    "G_PRC = T_PR / (1 + np.sqrt(1-T_PR)*rarm)**2\n",
    "\n",
    "feg = plt.figure(figsize=(12, 7))\n",
    "plt.plot(Loss*1e6, G_PRC, 'b', lw=3)\n",
    "\n",
    "plt.xlabel(r'Rount-trip Arm Loss [ppm]', fontsize=18);\n",
    "plt.ylabel(r'$G_{\\rm PRC}$'  , fontsize=18);\n",
    "plt.title(\"Adv LIGO PRC Gain v. Arm Loss\");\n",
    "#plt.legend(loc=3, fontsize=15)\n",
    "#plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((0, 150))\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Beam Size for the Kimble/Ramin experiment\n",
    "lambduh = 852e-9\n",
    "L = 4e-3\n",
    "R1 = 0.173\n",
    "R2 = 0.173\n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"Kimble Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L*1000)) + \" mm\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the iLIGO LHO 2K\n",
    "# http://blue.ligo-wa.caltech.edu:8000/iLIGO/Optics_Inventory\n",
    "lambduh = 1064e-9\n",
    "L = 2000\n",
    "R1 = 13.5e3   # average of the ITM RoC\n",
    "R2 = 8.45e3   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"iLIGO H2 Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"iLIGO H2 Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the iLIGO LHO 4K\n",
    "# http://blue.ligo-wa.caltech.edu:8000/iLIGO/Optics_Inventory\n",
    "lambduh = 1064e-9\n",
    "L = 4000\n",
    "R1 = 13.75e3   # average of the ITM RoC\n",
    "R2 = 7.29e3   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"iLIGO H1 Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"iLIGO H1 Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the iLIGO LLO IMC\n",
    "# http://blue.ligo-wa.caltech.edu:8000/iLIGO/Optics_Inventory\n",
    "lambduh = 1064e-9\n",
    "L = const.c /(24.485e6)\n",
    "R1 = 1e6   # average of the ITM RoC\n",
    "R2 = 17.25   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"iLIGO L1 IMC Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"iLIGO L1 IMC Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L,3)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the aLIGO LHO 4K\n",
    "# galaxy.ligo.caltech.edu/optics\n",
    "lambduh = 1064e-9\n",
    "L = 4000\n",
    "R1 = 1939.25   # average of the ITM RoC\n",
    "R2 = 2240   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"aLIGO H1 Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"aLIGO H1 Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"aLIGO H1 Waist Size is \" + str(round(w0*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Spot Size on Mirrors as a function of Roc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "R1 = np.linspace(1999,2150,3333)\n",
    "w0,w1,w2 = beamsizes(R1, R1, 3995, 1064e-9)\n",
    "\n",
    "feg = plt.figure(figsize=(12, 7))\n",
    "plt.plot(R1, w1, 'b', lw=3)\n",
    "\n",
    "plt.xlabel(r'Radius of Curvature [m]', fontsize=18);\n",
    "plt.ylabel(r'Spot Size [m]'  , fontsize=18);\n",
    "plt.title(\"Spot Size for a Symmetric Concentric Cavity\");\n",
    "#plt.legend(loc=3, fontsize=15)\n",
    "#plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((0, 0.15))\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  },
  "name": "CavityLoss.ipynb"
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/Isogai_Plot/CavityLoss_v_confocal_length.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scatter Loss in Fabry-Perot Cavities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%matplotlib inline\n",
    "#import sympy as sym\n",
    "import itertools\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.signal as sig\n",
    "import scipy.constants as const\n",
    "from scipy.io import loadmat\n",
    "#from __future__ import division\n",
    "\n",
    "\n",
    "# Update the matplotlib configuration parameters:\n",
    "#plt.rcParams.update({'font.size': 22, 'font.family': 'serif'})\n",
    "plt.style.use(\"ranaIFO.mplstyle\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "* Python Coding Style Guide: http://legacy.python.org/dev/peps/pep-0008/\n",
    "* Python Colors: http://pythonhosted.org/ete2/reference/reference_svgcolors.html"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def beamsizes(R1, R2, L, lambduh):\n",
    "    \"\"\" Calculates beam spot radii for a 2 mirror Fabry-Perot Cavity\n",
    "        given the radius of curvature of the two mirrors, \n",
    "        the cavity length, and the laser wavelength (all in SI units) \"\"\"\n",
    "    g1 = 1 - L/R1\n",
    "    g2 = 1 - L/R2\n",
    "    w1 = np.sqrt(L*lambduh/np.pi * np.sqrt(g2/(g1*(1-g1*g2))))\n",
    "    w2 = np.sqrt(L*lambduh/np.pi * np.sqrt(g1/(g2*(1-g1*g2))))\n",
    "    w0 = np.sqrt(L*lambduh/np.pi * np.sqrt(g1*g2*(1-g1*g2)/(g1 + g2 -2*g1*g2)**2))\n",
    "    return w0, w1, w2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Theoretical Estimates of Scatter Loss\n",
    "$\\mathcal{L}_{scatter} = (\\frac{4 \\pi \\sigma}{\\lambda})^2$\n",
    "\n",
    "$G_{FP} = (\\frac{t_1}{1 - r_1 r_2})^2$\n",
    "\n",
    "### From Siegman, \"Lasers\", (1986)\n",
    "$g_i = 1 - L/R_i$ \n",
    "\n",
    "$w_1^2 = \\frac{L \\lambda}{\\pi}\\sqrt{\\frac{g_2}{g_1 (1 - g_1 g_2)}}$\n",
    "\n",
    "$w_2^2 = \\frac{L \\lambda}{\\pi}\\sqrt{\\frac{g_1}{g_2 (1 - g_1 g_2)}}$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot the Loss Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1700x1100 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# load data from the Isogai 2013 paper (email from J. Miller)\n",
    "data = loadmat('../../../../Data/figure8Data.mat',squeeze_me=True)\n",
    "\n",
    "# cycle colors through the visible spectrum\n",
    "plt.rcParams.update({'axes.prop_cycle': mpl.cycler(color = plt.cm.nipy_spectral(np.linspace(0.05,1,14)))})\n",
    "\n",
    "fig = plt.figure(figsize=(17, 11), dpi=100)\n",
    "for kk in range(0,np.size(data['len'])):\n",
    "    plt.loglog(data['len'][kk], data['lossPerLen'][kk], 'o',\n",
    "               ms=12, \n",
    "               label=data['labelList'][kk])\n",
    "\n",
    "# PVLAS 2014 paper\n",
    "# http://dx.doi.org/10.1364/OE.22.011570\n",
    "w = 1.2e-3      # spot size\n",
    "pvlas_lambda = 1064e-9  # laser wavelength\n",
    "pvlas_x = np.pi * (w**2) / pvlas_lambda   # confocal wavelength\n",
    "P_m = 1.7       # per mirror loss (ppm)\n",
    "L = 3.303       # cavity length [m]\n",
    "pvlas_l = 2*P_m / L   # round trip loss per unit length [ppm/m]\n",
    "plt.loglog(pvlas_x, pvlas_l, 's', ms=11, label=\"PVLAS 14\")\n",
    "\n",
    "\n",
    "# G. Rempe, R. J. Thompson, H. J. Kimble, and R. Lalezari, Optics Letters 17, 363 (1992).\n",
    "# A = 1.1 ppm / mirror, L = 0.004 m, lambda = 852 nm\n",
    "L = 4e-3\n",
    "kimble_x = np.pi * (0.0712e-3)**2 / (852e-9)\n",
    "kimble_l = 2.2 / L\n",
    "plt.loglog(kimble_x, kimble_l, 's', ms=11, label=\"Kimble 92\")\n",
    "\n",
    "# 40m \n",
    "# 28ppm rountrip loss was measured after cleaning\n",
    "Lambda_40m = 1064e-9\n",
    "w0, w1, w2 = beamsizes(np.inf, 57.5, 38, Lambda_40m)\n",
    "conlen40m = np.pi*np.mean([w1,w2])**2/Lambda_40m\n",
    "plt.loglog(conlen40m, 28/38, 'o', ms=12, label=\"40m\")\n",
    "\n",
    "# aLIGO IMC\n",
    "# no useful loss measurements made as of Oct. 2014\n",
    "\n",
    "LIGO_lambda = 1064e-9\n",
    "# Kells 2007 - iLIGO\n",
    "#plt.loglog(3201, 0.13,  '*', ms=15, label=\"LHO 2K\")\n",
    "#plt.loglog(3870, 0.028, '*', ms=15, label=\"LHO 4K\")\n",
    "\n",
    "# LHO 4K arm powers went up to ~2800 during S6\n",
    "# http://ilog.ligo-wa.caltech.edu/ilog/pub/ilog.cgi?group=detector&date_to_view=04/09/2010&anchor_to_scroll_to=2010:04:09:01:46:06-rana\n",
    "# also, see alignment paper by Dooley et al. (2013)\n",
    "plt.loglog(3201, 100 / 2000, 'r*', ms=15, label=\"LHO 2K\")\n",
    "plt.loglog(3870, 100 / 4000, 'b*', ms=15, label=\"LHO 4K\")\n",
    "\n",
    "## iLIGO LLO IMC\n",
    "# Loss study: http://ilog.ligo-wa.caltech.edu:7285/mLIGO/Cleaning_the_Mode_Cleaner\n",
    "# ~250 ppm scatter loss per mirror\n",
    "plt.loglog(7.829, 500 / 12.243, '*', ms=15, c='DarkViolet', label=\"iLLO IMC\")\n",
    "\n",
    "# aLIGO LLO 2014\n",
    "# \n",
    "plt.loglog(np.pi*(0.06**2)/LIGO_lambda, 100 / 4000, '*', ms=20, c='Sienna', label=\"aLLO 4K\")\n",
    "\n",
    "Lx = np.logspace(-2,4,100)\n",
    "plt.loglog(Lx, 10/Lx**(0.7), 'y--', lw=4, alpha = 0.35)\n",
    "\n",
    "plt.ylabel(r'Loss per unit length [ppm/m]', fontsize=25);\n",
    "plt.xlabel(r'Equivalent Confocal Length ($\\pi \\omega^2 / \\lambda$) [m]'  , fontsize=25);\n",
    "plt.title(\"Scatter Loss in Low-Loss Optical Cavities\")\n",
    "plt.legend(numpoints=1, fontsize = 18)\n",
    "#plt.grid(color='gray', which='major', alpha=0.75, linestyle='solid',  linewidth=2)\n",
    "#plt.grid(color='Lime', which='minor', alpha=0.20, linestyle='dashed', linewidth=1)\n",
    "plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((1e-2, 1e3));\n",
    "plt.tick_params(labelsize=25)\n",
    "plt.savefig(\"../../LossPerLength.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# iLIGO arm buildup as a function of arm losses\n",
    "T_PR  = 0.027\n",
    "T_ITM = 0.028\n",
    "T_ETM = 10e-6\n",
    "Loss = np.linspace(0,200e-6,300)\n",
    "rarm = (np.sqrt(1-T_ITM) - np.sqrt(1 - T_ETM - Loss)) / (1 - np.sqrt(1-T_ITM)*np.sqrt(1 - T_ETM - Loss))\n",
    "G_PRC = T_PR / (1 + np.sqrt(1-T_PR)*rarm)**2\n",
    "\n",
    "feg = plt.figure(figsize=(12, 7))\n",
    "plt.plot(Loss*1e6, G_PRC, 'm', lw=3)\n",
    "\n",
    "plt.xlabel(r'Rount-trip Arm Loss [ppm]', fontsize=18);\n",
    "plt.ylabel(r'$G_{\\rm PRC}$'  , fontsize=18);\n",
    "plt.title(\"iLIGO PRC Gain v. Arm Loss\");\n",
    "#plt.legend(loc=3, fontsize=15)\n",
    "#plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((0, 150))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Adv. LIGO arm buildup as a function of arm losses\n",
    "T_PR  = 0.03\n",
    "T_ITM = 0.014\n",
    "T_ETM = 5e-6\n",
    "Loss = np.linspace(0,200e-6,300)\n",
    "rarm = (np.sqrt(1-T_ITM) - np.sqrt(1 - T_ETM - Loss)) / (1 - np.sqrt(1-T_ITM)*np.sqrt(1 - T_ETM - Loss))\n",
    "G_PRC = T_PR / (1 + np.sqrt(1-T_PR)*rarm)**2\n",
    "\n",
    "feg = plt.figure(figsize=(12, 7))\n",
    "plt.plot(Loss*1e6, G_PRC, 'b', lw=3)\n",
    "\n",
    "plt.xlabel(r'Rount-trip Arm Loss [ppm]', fontsize=18);\n",
    "plt.ylabel(r'$G_{\\rm PRC}$'  , fontsize=18);\n",
    "plt.title(\"Adv LIGO PRC Gain v. Arm Loss\");\n",
    "#plt.legend(loc=3, fontsize=15)\n",
    "#plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((0, 150))\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Beam Size for the Kimble/Ramin experiment\n",
    "lambduh = 852e-9\n",
    "L = 4e-3\n",
    "R1 = 0.173\n",
    "R2 = 0.173\n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"Kimble Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L*1000)) + \" mm\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the iLIGO LHO 2K\n",
    "# http://blue.ligo-wa.caltech.edu:8000/iLIGO/Optics_Inventory\n",
    "lambduh = 1064e-9\n",
    "L = 2000\n",
    "R1 = 13.5e3   # average of the ITM RoC\n",
    "R2 = 8.45e3   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"iLIGO H2 Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"iLIGO H2 Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the iLIGO LHO 4K\n",
    "# http://blue.ligo-wa.caltech.edu:8000/iLIGO/Optics_Inventory\n",
    "lambduh = 1064e-9\n",
    "L = 4000\n",
    "R1 = 13.75e3   # average of the ITM RoC\n",
    "R2 = 7.29e3   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"iLIGO H1 Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"iLIGO H1 Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the iLIGO LLO IMC\n",
    "# http://blue.ligo-wa.caltech.edu:8000/iLIGO/Optics_Inventory\n",
    "lambduh = 1064e-9\n",
    "L = const.c /(24.485e6)\n",
    "R1 = 1e6   # average of the ITM RoC\n",
    "R2 = 17.25   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"iLIGO L1 IMC Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"iLIGO L1 IMC Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L,3)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")\n",
    "\n",
    "# Beam Sizes for the aLIGO LHO 4K\n",
    "# galaxy.ligo.caltech.edu/optics\n",
    "lambduh = 1064e-9\n",
    "L = 4000\n",
    "R1 = 1939.25   # average of the ITM RoC\n",
    "R2 = 2240   # average of the ETM Roc \n",
    "w0, w1, w2 = beamsizes(R1, R2, L, lambduh)\n",
    "\n",
    "print(\"aLIGO H1 Spot Size is \" + str(round(w1*1000,4)) + \" mm\")\n",
    "print(\"aLIGO H1 Spot Size is \" + str(round(w2*1000,4)) + \" mm\")\n",
    "print(\"aLIGO H1 Waist Size is \" + str(round(w0*1000,4)) + \" mm\")\n",
    "print(\"Cavity Length is \" + str(round(L)) + \" m\")\n",
    "print(\"Equiv. Confocal Length is \" + str(round(np.pi * w1**2 / lambduh, 3)) + \" m\")\n",
    "print(\" \")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Spot Size on Mirrors as a function of Roc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "R1 = np.linspace(1999,2150,3333)\n",
    "w0,w1,w2 = beamsizes(R1, R1, 3995, 1064e-9)\n",
    "\n",
    "feg = plt.figure(figsize=(12, 7))\n",
    "plt.plot(R1, w1, 'b', lw=3)\n",
    "\n",
    "plt.xlabel(r'Radius of Curvature [m]', fontsize=18);\n",
    "plt.ylabel(r'Spot Size [m]'  , fontsize=18);\n",
    "plt.title(\"Spot Size for a Symmetric Concentric Cavity\");\n",
    "#plt.legend(loc=3, fontsize=15)\n",
    "#plt.xlim((1e-2 , 1.5e4));\n",
    "plt.ylim((0, 0.15))\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  },
  "name": "CavityLoss.ipynb"
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/PRGvsLoss/.ipynb_checkpoints/PRG_vs_Loss-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "import pykat\n",
    "import pylab as pl\n",
    "import sys\n",
    "import numpy as np\n",
    "import pandas\n",
    "from pandas import DataFrame\n",
    "from pykat import BeamParam\n",
    "import matplotlib.cm as cm\n",
    "# from pykat.parallel import parakat\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "# Loading the finesse file\n",
    "#katfile = 'C1_IFO_maxtem4_current.kat'\n",
    "katfile = 'C1_IFO_maxtem4.kat'\n",
    "basekat = pykat.finesse.kat()\n",
    "basekat.loadKatFile(katfile)\n",
    "#basekat.yaxis = \"re:im\"\n",
    "#basekat.verbose=False\n",
    "#basekat.removeBlock('locks',True)\n",
    "basekat.removeBlock('powers',True)\n",
    "basekat.removeBlock('errsigs',True)\n",
    "\n",
    "# Creating a copy\n",
    "kat=basekat.deepcopy()\n",
    "kat.noxaxis = True\n",
    "kat.yaxis = \"re:im\"\n",
    "#Set the RC losses here...\n",
    "kat.PR3AR.L.value = 0.5e-2\n",
    "kat.PR3AR.T.value = 1. - kat.PR3AR.L.value\n",
    "kat.PR3AR2.L.value = 0.5e-2\n",
    "kat.PR3AR2.T.value = 1. - kat.PR3AR2.L.value\n",
    "kat.SR3AR.L.value = 0.5e-2\n",
    "kat.SR3AR.T.value = 1. - kat.SR3AR.L.value\n",
    "kat.SR3AR2.L.value = 0.5e-2\n",
    "kat.SR3AR2.T.value = 1. - kat.SR3AR2.L.value\n",
    "\n",
    "\n",
    "kat.PR2AR.L.value = 0.15e-2\n",
    "kat.PR2AR.T.value = 1. - kat.PR2AR.L.value\n",
    "kat.PR2AR2.L.value = 0.15e-2\n",
    "kat.PR2AR2.T.value = 1. - kat.PR2AR2.L.value\n",
    "kat.SR2AR.L.value = 0.15e-2\n",
    "kat.SR2AR.T.value = 1. - kat.SR2AR.L.value\n",
    "kat.SR2AR2.L.value = 0.15e-2\n",
    "kat.SR2AR2.T.value = 1. - kat.SR2AR2.L.value\n",
    "\n",
    "kat.PR3AR.R.value=0\n",
    "kat.PR3AR2.R.value=0\n",
    "kat.PR2AR.R.value=0\n",
    "kat.PR2AR2.R.value=0\n",
    "kat.SR3AR.R.value=0\n",
    "kat.SR3AR2.R.value=0\n",
    "kat.SR2AR.R.value=0\n",
    "kat.SR2AR2.R.value=0\n",
    "\n",
    "# Creating a copy\n",
    "kat2=basekat.deepcopy()\n",
    "kat2.noxaxis = True\n",
    "kat2.yaxis = \"re:im\"\n",
    "#Set the RC losses here...\n",
    "kat2.PR3AR.L.value = 0.4e-2\n",
    "kat2.PR3AR.T.value = 1. - kat2.PR3AR.L.value\n",
    "kat2.PR3AR2.L.value = 0.4e-2\n",
    "kat2.PR3AR2.T.value = 1. - kat2.PR3AR2.L.value\n",
    "kat2.SR3AR.L.value = 0.4e-2\n",
    "kat2.SR3AR.T.value = 1. - kat2.SR3AR.L.value\n",
    "kat2.SR3AR2.L.value = 0.4e-2\n",
    "kat2.SR3AR2.T.value = 1. - kat2.SR3AR2.L.value\n",
    "\n",
    "kat2.PR2AR.L.value = 0.1e-2\n",
    "kat2.PR2AR.T.value = 1. - kat2.PR2AR.L.value\n",
    "kat2.PR2AR2.L.value = 0.1e-2\n",
    "kat2.PR2AR2.T.value = 1. - kat2.PR2AR2.L.value\n",
    "kat2.SR2AR.L.value = 0.1e-2\n",
    "kat2.SR2AR.T.value = 1. - kat2.SR2AR.L.value\n",
    "kat2.SR2AR2.L.value = 0.1e-2\n",
    "kat2.SR2AR2.T.value = 1. - kat2.SR2AR2.L.value\n",
    "\n",
    "kat2.PR3AR.R.value=0\n",
    "kat2.PR3AR2.R.value=0\n",
    "kat2.PR2AR.R.value=0\n",
    "kat2.PR2AR2.R.value=0\n",
    "kat2.SR3AR.R.value=0\n",
    "kat2.SR3AR2.R.value=0\n",
    "kat2.SR2AR.R.value=0\n",
    "kat2.SR2AR2.R.value=0\n",
    "\n",
    "# Creating a copy\n",
    "kat3=basekat.deepcopy()\n",
    "kat3.noxaxis = True\n",
    "kat3.yaxis = \"re:im\"\n",
    "#Set the RC losses here...\n",
    "kat3.PR3AR.L.value = 0.25e-2\n",
    "kat3.PR3AR.T.value = 1. - kat3.PR3AR.L.value\n",
    "kat3.PR3AR2.L.value = 0.25e-2\n",
    "kat3.PR3AR2.T.value = 1. - kat3.PR3AR2.L.value\n",
    "kat3.SR3AR.L.value = 0.25e-2\n",
    "kat3.SR3AR.T.value = 1. - kat3.SR3AR.L.value\n",
    "kat3.SR3AR2.L.value = 0.25e-2\n",
    "kat3.SR3AR2.T.value = 1. - kat3.SR3AR2.L.value\n",
    "\n",
    "kat3.PR2AR.L.value = 0.075e-2\n",
    "kat3.PR2AR.T.value = 1. - kat3.PR2AR.L.value\n",
    "kat3.PR2AR2.L.value = 0.075e-2\n",
    "kat3.PR2AR2.T.value = 1. - kat3.PR2AR2.L.value\n",
    "kat3.SR2AR.L.value = 0.075e-2\n",
    "kat3.SR2AR.T.value = 1. - kat3.SR2AR.L.value\n",
    "kat3.SR2AR2.L.value = 0.075e-2\n",
    "kat3.SR2AR2.T.value = 1. - kat3.SR2AR2.L.value\n",
    "\n",
    "kat3.PR3AR.R.value=0\n",
    "kat3.PR3AR2.R.value=0\n",
    "kat3.PR2AR.R.value=0\n",
    "kat3.PR2AR2.R.value=0\n",
    "kat3.SR3AR.R.value=0\n",
    "kat3.SR3AR2.R.value=0\n",
    "kat3.SR2AR.R.value=0\n",
    "kat.SR2AR2.R.value=0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "kat.parseCommands(\"\"\"\n",
    "\tad TRX 0 0 0 nPTX\n",
    "\tad TRY 0 0 0 nPTY\n",
    "\tad PRCg 0 0 0 nPRMHRb\n",
    "\tad REFLDC 0 0 0 nREFL\n",
    "\txaxis ITMXHR R lin 0.98591 0.98616 100\n",
    "\tfunc Eloss = 0.01384 - 13.7E-6 +$x1\n",
    "\tput ITMYHR R $x1\n",
    "\tput ETMXHR R $Eloss\n",
    "\tput ETMYHR R $Eloss\n",
    "\t\"\"\")\n",
    "\n",
    "kat2.parseCommands(\"\"\"\n",
    "\tad TRX 0 0 0 nPTX\n",
    "\tad TRY 0 0 0 nPTY\n",
    "\tad PRCg 0 0 0 nPRMHRb\n",
    "\tad REFLDC 0 0 0 nREFL\n",
    "\txaxis ITMXHR R lin 0.98591 0.98616 100\n",
    "\tfunc Eloss = 0.01384 - 13.7E-6 +$x1\n",
    "\tput ITMYHR R $x1\n",
    "\tput ETMXHR R $Eloss\n",
    "\tput ETMYHR R $Eloss\n",
    "\t\"\"\")\n",
    "\n",
    "kat3.parseCommands(\"\"\"\n",
    "\tad TRX 0 0 0 nPTX\n",
    "\tad TRY 0 0 0 nPTY\n",
    "\tad PRCg 0 0 0 nPRMHRb\n",
    "\tad REFLDC 0 0 0 nREFL\n",
    "\txaxis ITMXHR R lin 0.98591 0.98616 100\n",
    "\tfunc Eloss = 0.01384 - 13.7E-6 +$x1\n",
    "\tput ITMYHR R $x1\n",
    "\tput ETMXHR R $Eloss\n",
    "\tput ETMYHR R $Eloss\n",
    "\t\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "out=kat.run()\n",
    "out2 = kat2.run()\n",
    "out3 = kat3.run()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "# plt.rc('text', usetex=True)\n",
    "\n",
    "x1=out.x\n",
    "TRXP = np.array(np.absolute(out['TRX'])**2)\n",
    "TRYP = np.array(np.absolute(out['TRY'])**2)\n",
    "loss = 2*(1-x1-kat.ITMXHR.T.value)\n",
    "PRG=np.array(np.absolute(out['PRCg'])**2)\n",
    "REFL=np.array(np.absolute(out['REFLDC'])**2)\n",
    "\n",
    "\n",
    "x2=out2.x\n",
    "TRXP2 = np.array(np.absolute(out2['TRX'])**2)\n",
    "TRYP2 = np.array(np.absolute(out2['TRY'])**2)\n",
    "loss2 = 2*(1-x1-kat2.ITMXHR.T.value)\n",
    "PRG2=np.array(np.absolute(out2['PRCg'])**2)\n",
    "REFL2=np.array(np.absolute(out2['REFLDC'])**2)\n",
    "\n",
    "x3=out3.x\n",
    "TRXP3 = np.array(np.absolute(out3['TRX'])**2)\n",
    "TRYP3 = np.array(np.absolute(out3['TRY'])**2)\n",
    "loss3 = 2*(1-x1-kat3.ITMXHR.T.value)\n",
    "PRG3=np.array(np.absolute(out3['PRCg'])**2)\n",
    "REFL3=np.array(np.absolute(out3['REFLDC'])**2)\n",
    "\n",
    "fig = plt.figure(figsize=(12, 8), dpi=80)\n",
    "#fig = plt.figure()\n",
    "#t1 = plt.plot(loss*1e6, PRG, color = 'orangered', linewidth=3, label = r'$\\mathcal{L}_{RC} = 2.6 \\% $ (spec)')\n",
    "#t2 = plt.plot(loss2*1e6, PRG2, color = 'darkorange', linewidth=3, label = r'$\\mathcal{L}_{RC} = 2 \\% $')\n",
    "#t3 = plt.plot(loss3*1e6, PRG3, color = 'teal', linewidth=3, label = r'$\\mathcal{L}_{RC} = 1.3 \\% $')\n",
    "t = plt.fill_between(loss*1e6, PRG, PRG3, color = 'green', alpha=0.35, linewidth=0, label = 'PRG vs. Avg. arm cavity loss')\n",
    "#plt.axvspan(300, 400, alpha=0.15, color='crimson', label = r'$1 \\sigma$ bound on measurement, \\n before cleaning')\n",
    "#plt.axvspan(23, 35, alpha=0.15, color='green', label = r'$1 \\sigma$ bound on measurement, \\n after cleaning')\n",
    "#plt.axhspan(7, 8, alpha=0.15, color='crimson')\n",
    "#plt.axhspan(22, 24, alpha=0.15, color='green')\n",
    "#plt.axvline(x=37.79,linewidth=2,linestyle='dashed',color='b',label='1 ppm/m ref. loss level')\n",
    "BoundsX1 = [300, 400]\n",
    "BoundsY1 = [7, 8]\n",
    "BoundsX2 = [32, 38]\n",
    "BoundsY2 = [22, 24]\n",
    "datapoint1 = np.array([BoundsX1[0]+BoundsX1[1], BoundsY1[0]+BoundsY1[1], BoundsY1[1]-BoundsY1[0], BoundsX1[1]-BoundsX1[0]])/2\n",
    "datapoint2 = np.array([BoundsX2[0]+BoundsX2[1], BoundsY2[0]+BoundsY2[1], BoundsY2[1]-BoundsY2[0], BoundsX2[1]-BoundsX2[0]])/2\n",
    "plt.errorbar(*datapoint1, color = 'darkorange', elinewidth=2, capsize=3, zorder=10, label = 'Before cleaning')\n",
    "plt.errorbar(*datapoint2, color = 'teal', elinewidth=2, capsize=3, zorder=10, label = 'After cleaning')\n",
    "\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.patches import Patch\n",
    "custom_lines = [Patch(facecolor='green', alpha = 0.35),\n",
    "                Line2D([0], [0], color='darkorange', lw=0, marker='+', markersize=15, markeredgewidth=2),\n",
    "                Line2D([0], [0], color='teal', lw=0, marker='+', markersize=15, markeredgewidth=2)]\n",
    "plt.legend(custom_lines, ['PRG vs. Avg. arm cavity loss', 'Before cleaning', 'After cleaning'], loc=0, fontsize=18)\n",
    "# plt.title(\"\", **csfont)\n",
    "plt.xlabel(\"Average arm loss [ppm]\", fontsize=20)#, fontweight = 'bold')\n",
    "plt.ylabel(\"Power Recycling Gain\", fontsize=20)#, fontweight = 'bold')\n",
    "plt.grid()\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.savefig('../../PRG_vs_Loss.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "LossPRG = (np.interp(BoundsY2[1], PRG3, loss3*1e6)+np.interp(BoundsY2[0], PRG, loss*1e6))/2\n",
    "LossPRGDelta = (np.interp(BoundsY2[1], PRG3, loss3*1e6)-np.interp(BoundsY2[0], PRG, loss*1e6))/2\n",
    "print('Avg. Loss from PRG measurement is %.1f+/-%.1f' % (LossPRG, LossPRGDelta) + ' ppm')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/PRGvsLoss/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/Scripts/PRGvsLoss/.ipynb_checkpoints/Untitled1-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/.ipynb_checkpoints/Untitled2-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/.ipynb_checkpoints/Untitled3-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/.ipynb_checkpoints/Untitled4-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/PRG_vs_Loss.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "import pykat\n",
    "import pylab as pl\n",
    "import sys\n",
    "import numpy as np\n",
    "import pandas\n",
    "from pandas import DataFrame\n",
    "from pykat import BeamParam\n",
    "import matplotlib.cm as cm\n",
    "# from pykat.parallel import parakat\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "# Loading the finesse file\n",
    "#katfile = 'C1_IFO_maxtem4_current.kat'\n",
    "katfile = 'C1_IFO_maxtem4.kat'\n",
    "basekat = pykat.finesse.kat()\n",
    "basekat.loadKatFile(katfile)\n",
    "#basekat.yaxis = \"re:im\"\n",
    "#basekat.verbose=False\n",
    "#basekat.removeBlock('locks',True)\n",
    "basekat.removeBlock('powers',True)\n",
    "basekat.removeBlock('errsigs',True)\n",
    "\n",
    "# Creating a copy\n",
    "kat=basekat.deepcopy()\n",
    "kat.noxaxis = True\n",
    "kat.yaxis = \"re:im\"\n",
    "#Set the RC losses here...\n",
    "kat.PR3AR.L.value = 0.5e-2\n",
    "kat.PR3AR.T.value = 1. - kat.PR3AR.L.value\n",
    "kat.PR3AR2.L.value = 0.5e-2\n",
    "kat.PR3AR2.T.value = 1. - kat.PR3AR2.L.value\n",
    "kat.SR3AR.L.value = 0.5e-2\n",
    "kat.SR3AR.T.value = 1. - kat.SR3AR.L.value\n",
    "kat.SR3AR2.L.value = 0.5e-2\n",
    "kat.SR3AR2.T.value = 1. - kat.SR3AR2.L.value\n",
    "\n",
    "\n",
    "kat.PR2AR.L.value = 0.15e-2\n",
    "kat.PR2AR.T.value = 1. - kat.PR2AR.L.value\n",
    "kat.PR2AR2.L.value = 0.15e-2\n",
    "kat.PR2AR2.T.value = 1. - kat.PR2AR2.L.value\n",
    "kat.SR2AR.L.value = 0.15e-2\n",
    "kat.SR2AR.T.value = 1. - kat.SR2AR.L.value\n",
    "kat.SR2AR2.L.value = 0.15e-2\n",
    "kat.SR2AR2.T.value = 1. - kat.SR2AR2.L.value\n",
    "\n",
    "kat.PR3AR.R.value=0\n",
    "kat.PR3AR2.R.value=0\n",
    "kat.PR2AR.R.value=0\n",
    "kat.PR2AR2.R.value=0\n",
    "kat.SR3AR.R.value=0\n",
    "kat.SR3AR2.R.value=0\n",
    "kat.SR2AR.R.value=0\n",
    "kat.SR2AR2.R.value=0\n",
    "\n",
    "# Creating a copy\n",
    "kat2=basekat.deepcopy()\n",
    "kat2.noxaxis = True\n",
    "kat2.yaxis = \"re:im\"\n",
    "#Set the RC losses here...\n",
    "kat2.PR3AR.L.value = 0.4e-2\n",
    "kat2.PR3AR.T.value = 1. - kat2.PR3AR.L.value\n",
    "kat2.PR3AR2.L.value = 0.4e-2\n",
    "kat2.PR3AR2.T.value = 1. - kat2.PR3AR2.L.value\n",
    "kat2.SR3AR.L.value = 0.4e-2\n",
    "kat2.SR3AR.T.value = 1. - kat2.SR3AR.L.value\n",
    "kat2.SR3AR2.L.value = 0.4e-2\n",
    "kat2.SR3AR2.T.value = 1. - kat2.SR3AR2.L.value\n",
    "\n",
    "kat2.PR2AR.L.value = 0.1e-2\n",
    "kat2.PR2AR.T.value = 1. - kat2.PR2AR.L.value\n",
    "kat2.PR2AR2.L.value = 0.1e-2\n",
    "kat2.PR2AR2.T.value = 1. - kat2.PR2AR2.L.value\n",
    "kat2.SR2AR.L.value = 0.1e-2\n",
    "kat2.SR2AR.T.value = 1. - kat2.SR2AR.L.value\n",
    "kat2.SR2AR2.L.value = 0.1e-2\n",
    "kat2.SR2AR2.T.value = 1. - kat2.SR2AR2.L.value\n",
    "\n",
    "kat2.PR3AR.R.value=0\n",
    "kat2.PR3AR2.R.value=0\n",
    "kat2.PR2AR.R.value=0\n",
    "kat2.PR2AR2.R.value=0\n",
    "kat2.SR3AR.R.value=0\n",
    "kat2.SR3AR2.R.value=0\n",
    "kat2.SR2AR.R.value=0\n",
    "kat2.SR2AR2.R.value=0\n",
    "\n",
    "# Creating a copy\n",
    "kat3=basekat.deepcopy()\n",
    "kat3.noxaxis = True\n",
    "kat3.yaxis = \"re:im\"\n",
    "#Set the RC losses here...\n",
    "kat3.PR3AR.L.value = 0.25e-2\n",
    "kat3.PR3AR.T.value = 1. - kat3.PR3AR.L.value\n",
    "kat3.PR3AR2.L.value = 0.25e-2\n",
    "kat3.PR3AR2.T.value = 1. - kat3.PR3AR2.L.value\n",
    "kat3.SR3AR.L.value = 0.25e-2\n",
    "kat3.SR3AR.T.value = 1. - kat3.SR3AR.L.value\n",
    "kat3.SR3AR2.L.value = 0.25e-2\n",
    "kat3.SR3AR2.T.value = 1. - kat3.SR3AR2.L.value\n",
    "\n",
    "kat3.PR2AR.L.value = 0.075e-2\n",
    "kat3.PR2AR.T.value = 1. - kat3.PR2AR.L.value\n",
    "kat3.PR2AR2.L.value = 0.075e-2\n",
    "kat3.PR2AR2.T.value = 1. - kat3.PR2AR2.L.value\n",
    "kat3.SR2AR.L.value = 0.075e-2\n",
    "kat3.SR2AR.T.value = 1. - kat3.SR2AR.L.value\n",
    "kat3.SR2AR2.L.value = 0.075e-2\n",
    "kat3.SR2AR2.T.value = 1. - kat3.SR2AR2.L.value\n",
    "\n",
    "kat3.PR3AR.R.value=0\n",
    "kat3.PR3AR2.R.value=0\n",
    "kat3.PR2AR.R.value=0\n",
    "kat3.PR2AR2.R.value=0\n",
    "kat3.SR3AR.R.value=0\n",
    "kat3.SR3AR2.R.value=0\n",
    "kat3.SR2AR.R.value=0\n",
    "kat.SR2AR2.R.value=0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "kat.parseCommands(\"\"\"\n",
    "\tad TRX 0 0 0 nPTX\n",
    "\tad TRY 0 0 0 nPTY\n",
    "\tad PRCg 0 0 0 nPRMHRb\n",
    "\tad REFLDC 0 0 0 nREFL\n",
    "\txaxis ITMXHR R lin 0.98591 0.98616 100\n",
    "\tfunc Eloss = 0.01384 - 13.7E-6 +$x1\n",
    "\tput ITMYHR R $x1\n",
    "\tput ETMXHR R $Eloss\n",
    "\tput ETMYHR R $Eloss\n",
    "\t\"\"\")\n",
    "\n",
    "kat2.parseCommands(\"\"\"\n",
    "\tad TRX 0 0 0 nPTX\n",
    "\tad TRY 0 0 0 nPTY\n",
    "\tad PRCg 0 0 0 nPRMHRb\n",
    "\tad REFLDC 0 0 0 nREFL\n",
    "\txaxis ITMXHR R lin 0.98591 0.98616 100\n",
    "\tfunc Eloss = 0.01384 - 13.7E-6 +$x1\n",
    "\tput ITMYHR R $x1\n",
    "\tput ETMXHR R $Eloss\n",
    "\tput ETMYHR R $Eloss\n",
    "\t\"\"\")\n",
    "\n",
    "kat3.parseCommands(\"\"\"\n",
    "\tad TRX 0 0 0 nPTX\n",
    "\tad TRY 0 0 0 nPTY\n",
    "\tad PRCg 0 0 0 nPRMHRb\n",
    "\tad REFLDC 0 0 0 nREFL\n",
    "\txaxis ITMXHR R lin 0.98591 0.98616 100\n",
    "\tfunc Eloss = 0.01384 - 13.7E-6 +$x1\n",
    "\tput ITMYHR R $x1\n",
    "\tput ETMXHR R $Eloss\n",
    "\tput ETMYHR R $Eloss\n",
    "\t\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "out=kat.run()\n",
    "out2 = kat2.run()\n",
    "out3 = kat3.run()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "# plt.rc('text', usetex=True)\n",
    "\n",
    "x1=out.x\n",
    "TRXP = np.array(np.absolute(out['TRX'])**2)\n",
    "TRYP = np.array(np.absolute(out['TRY'])**2)\n",
    "loss = 2*(1-x1-kat.ITMXHR.T.value)\n",
    "PRG=np.array(np.absolute(out['PRCg'])**2)\n",
    "REFL=np.array(np.absolute(out['REFLDC'])**2)\n",
    "\n",
    "\n",
    "x2=out2.x\n",
    "TRXP2 = np.array(np.absolute(out2['TRX'])**2)\n",
    "TRYP2 = np.array(np.absolute(out2['TRY'])**2)\n",
    "loss2 = 2*(1-x1-kat2.ITMXHR.T.value)\n",
    "PRG2=np.array(np.absolute(out2['PRCg'])**2)\n",
    "REFL2=np.array(np.absolute(out2['REFLDC'])**2)\n",
    "\n",
    "x3=out3.x\n",
    "TRXP3 = np.array(np.absolute(out3['TRX'])**2)\n",
    "TRYP3 = np.array(np.absolute(out3['TRY'])**2)\n",
    "loss3 = 2*(1-x1-kat3.ITMXHR.T.value)\n",
    "PRG3=np.array(np.absolute(out3['PRCg'])**2)\n",
    "REFL3=np.array(np.absolute(out3['REFLDC'])**2)\n",
    "\n",
    "fig = plt.figure(figsize=(12, 8), dpi=80)\n",
    "#fig = plt.figure()\n",
    "#t1 = plt.plot(loss*1e6, PRG, color = 'orangered', linewidth=3, label = r'$\\mathcal{L}_{RC} = 2.6 \\% $ (spec)')\n",
    "#t2 = plt.plot(loss2*1e6, PRG2, color = 'darkorange', linewidth=3, label = r'$\\mathcal{L}_{RC} = 2 \\% $')\n",
    "#t3 = plt.plot(loss3*1e6, PRG3, color = 'teal', linewidth=3, label = r'$\\mathcal{L}_{RC} = 1.3 \\% $')\n",
    "t = plt.fill_between(loss*1e6, PRG, PRG3, color = 'green', alpha=0.35, linewidth=0, label = 'PRG vs. Avg. arm cavity loss')\n",
    "#plt.axvspan(300, 400, alpha=0.15, color='crimson', label = r'$1 \\sigma$ bound on measurement, \\n before cleaning')\n",
    "#plt.axvspan(23, 35, alpha=0.15, color='green', label = r'$1 \\sigma$ bound on measurement, \\n after cleaning')\n",
    "#plt.axhspan(7, 8, alpha=0.15, color='crimson')\n",
    "#plt.axhspan(22, 24, alpha=0.15, color='green')\n",
    "#plt.axvline(x=37.79,linewidth=2,linestyle='dashed',color='b',label='1 ppm/m ref. loss level')\n",
    "BoundsX1 = [300, 400]\n",
    "BoundsY1 = [7, 8]\n",
    "BoundsX2 = [32, 38]\n",
    "BoundsY2 = [22, 24]\n",
    "datapoint1 = np.array([BoundsX1[0]+BoundsX1[1], BoundsY1[0]+BoundsY1[1], BoundsY1[1]-BoundsY1[0], BoundsX1[1]-BoundsX1[0]])/2\n",
    "datapoint2 = np.array([BoundsX2[0]+BoundsX2[1], BoundsY2[0]+BoundsY2[1], BoundsY2[1]-BoundsY2[0], BoundsX2[1]-BoundsX2[0]])/2\n",
    "plt.errorbar(*datapoint1, color = 'darkorange', elinewidth=2, capsize=3, zorder=10, label = 'Before cleaning')\n",
    "plt.errorbar(*datapoint2, color = 'teal', elinewidth=2, capsize=3, zorder=10, label = 'After cleaning')\n",
    "\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.patches import Patch\n",
    "custom_lines = [Patch(facecolor='green', alpha = 0.35),\n",
    "                Line2D([0], [0], color='darkorange', lw=0, marker='+', markersize=15, markeredgewidth=2),\n",
    "                Line2D([0], [0], color='teal', lw=0, marker='+', markersize=15, markeredgewidth=2)]\n",
    "plt.legend(custom_lines, ['PRG vs. Avg. arm cavity loss', 'Before cleaning', 'After cleaning'], loc=0, fontsize=18)\n",
    "# plt.title(\"\", **csfont)\n",
    "plt.xlabel(\"Average arm loss [ppm]\", fontsize=20)#, fontweight = 'bold')\n",
    "plt.ylabel(\"Power Recycling Gain\", fontsize=20)#, fontweight = 'bold')\n",
    "plt.grid()\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.savefig('../../PRG_vs_Loss.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "LossPRG = (np.interp(BoundsY2[1], PRG3, loss3*1e6)+np.interp(BoundsY2[0], PRG, loss*1e6))/2\n",
    "LossPRGDelta = (np.interp(BoundsY2[1], PRG3, loss3*1e6)-np.interp(BoundsY2[0], PRG, loss*1e6))/2\n",
    "print('Avg. Loss from PRG measurement is %.1f+/-%.1f' % (LossPRG, LossPRGDelta) + ' ppm')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/PRGvsLoss/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(0.0, 2, 0.01)\n",
    "y1 = np.sin(2 * np.pi * x)\n",
    "y2 = 0.8 * np.sin(4 * np.pi * x)\n",
    "\n",
    "fig, (ax1, ax2, ax3) = plt.subplots(3, 1, sharex=True, figsize=(6, 6))\n",
    "\n",
    "ax1.fill_between(x, y1)\n",
    "ax1.set_title('fill between y1 and 0')\n",
    "\n",
    "ax2.fill_between(x, y1, 1)\n",
    "ax2.set_title('fill between y1 and 1')\n",
    "\n",
    "ax3.fill_between(x, y1, y2)\n",
    "ax3.set_title('fill between y1 and y2')\n",
    "ax3.set_xlabel('x')\n",
    "fig.tight_layout()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/PRGvsLoss/Untitled1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "cad06c2a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                              ..-\n",
      "    PyKat 1.1.331         _                  '(\n",
      "                          \\`.|\\.__...-\"\"\"\"-_.\" )\n",
      "       ..+-----.._        /  ' `            .-'\n",
      "   . '            `:      7/* _/._\\    \\   (\n",
      "  (        '::;;+;;:      `-\"' =\" /,`\"\" `) /\n",
      "  L.        \\`:::a:f            c_/     n_'\n",
      "  ..`--...___`.  .    ,\n",
      "   `^-....____:   +.      www.gwoptics.org/pykat\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:181: UserWarning: parseCommands depreciated, use parse.\n",
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:181: UserWarning: parseCommands depreciated, use parse.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pykat import finesse, components                  # Importing the pykat.finesse package\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "import time\n",
    "\n",
    "basecode_orig  = \"\"\"\n",
    "## Parameters ##\n",
    "const Pin 200        # Input laser power (200 W)\n",
    "const LX 4000        # Length of X arm (4000 m)\n",
    "const LY 4000        # Length of Y arm (4000 m)\n",
    "const Asy 0.0036     # Schnupp asymmetry\n",
    "const nsilica 1.44963098985906\n",
    "\n",
    "## Laser & Beam splitter ##\n",
    "l laser $Pin 0 n0                         # Laser\n",
    "s s1 1 n0 nbsc                            # Space from laser to beam splitter\n",
    "\n",
    "###########################################################################\n",
    "# BS beamsplitter\n",
    "##------------------------------------------------------------ \n",
    "## BS \n",
    "##                             ^ \n",
    "##                  to ITMY    |      \n",
    "##                             |      ,'-.\n",
    "##                             |     +    `. \n",
    "##                        nbsY |   ,'       :'\n",
    "##      n0                     |  +i1      +\n",
    "##         ---------------->    ,:._  i2 ,'\n",
    "##    from the laser       nbsc + \\  `-. + nbsX\n",
    "##                           ,' i3\\   ,' --------------->\n",
    "##                          +      \\ +     to ITMX\n",
    "##                        ,'     i4.'\n",
    "##                       `._      ..\n",
    "##                          `._ ,' |nbsd\n",
    "##                             -   |\n",
    "##                                 |to the PD\n",
    "##                                 |\n",
    "##                                 v\n",
    "##------------------------------------------------------------\n",
    "\n",
    "bs1 BS 0.5 0 0 45 nbsc nbsY nBSi1 nBSi3\n",
    "s BSsub1 0.0687 $nsilica nBSi1 nBSi2\n",
    "s BSsub2 0.0687 $nsilica nBSi3 nBSi4\n",
    "bs2 BSAR1 0 0 0 -29.195 nBSi2 dump14 nbsX dump16\n",
    "bs2 BSAR2 0 0 0 29.195 nBSi4 dump15 nbsd dump17\n",
    "\n",
    "## X arm ##\n",
    "s lx 4.993 nbsX nITMx1              #Space from BS to ITMX\n",
    "m1 ITMX 0.014 0 0 nITMx1 nITMx2 # Mirror ITMX (T = 0.014, L = 0,  phi = 0 deg)\n",
    "s LX $LX nITMx2 nETMx1          # Space, ITMX to ETMX (4000 m)\n",
    "m1 ETMX 5u 0 0 nETMx1 nETMx2    # Mirror ETMX (T = 5ppm, L = 0,  phi = 0 deg)\n",
    "\n",
    "## Y arm ##\n",
    "s ly 5.0126 nbsY nITMy1              # Space from BS to ITMY\n",
    "m1 ITMY 0.014 0 0 nITMy1 nITMy2 # Mirror ITMY (T = 0.014, L = 0,  phi = 0 deg)      \n",
    "s LY $LY nITMy2 nETMy1          # Space, ITMY to ETMY (4000 m)\n",
    "m1 ETMY 5u 0 $Asy nETMy1 nETMy2 # Mirror ETMY (T = 5ppm, L = 0,  phi = $Asy)\n",
    "\n",
    "## Output port ##\n",
    "s sout 1 nbsd nout         # Space, BS to output\n",
    "\n",
    "## Detectors ##\n",
    "pd1 poutf $fs nout # Photodiode demodulated at the excitation frequency\n",
    "pd0 poutdc nETMy1\n",
    "qnoised noutf 1 $fs nout # Quantum noise photo detector\n",
    "\n",
    "## Simulation instructions ##\n",
    "# Excite the end mirrors differentially to calculate response of IFO to GW. \n",
    "fsig ETMXfsig ETMX 1 0\n",
    "#fsig ETMYfsig ETMY 1 180\n",
    "\n",
    "# Varying the fsig frequency\n",
    "xaxis ETMXfsig f log 0.1 1e4 200   # Sweeps frequnecy of ETMX excitation from 10 to 10^3 in 200 logarithmic steps \n",
    "                                 # This also sets the frequency of the ETMY excitation since there can be only one fsig frequency per simulation\n",
    "\n",
    "# Set the mass of the test masses to 40kg to include radiation pressure effects.\n",
    "attr ETMY mass 40\n",
    "attr ITMY mass 40\n",
    "attr ETMX mass 40\n",
    "attr ITMX mass 40\n",
    "yaxis abs                        # Returns magnitude of detector outputs\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "basecode  = \"\"\"\n",
    "const param0024 0.3333333333333333\n",
    "const param0023 209.6461699863487\n",
    "const param0022 0\n",
    "const param0021 0\n",
    "const param0020 0.0\n",
    "const param0019 8.961761774822417\n",
    "const param0018 0\n",
    "const param0017 0\n",
    "const param0016 0.0\n",
    "const param0015 0.3333333333333333\n",
    "const param0014 0.3333333333333333\n",
    "const param0013 68.9984099716269\n",
    "const param0012 197.23845827858102\n",
    "const param0011 0\n",
    "const param0010 0.0022026788601023305\n",
    "const param009 0.0\n",
    "const param0008 360\n",
    "const param0007 200\n",
    "const param0006 0.0\n",
    "const param0005 359.9999999\n",
    "const param0004 0.9929206603168622\n",
    "const param0003 0.0070792403910717875\n",
    "const param0002 0.0\n",
    "const param0001 360\n",
    "const param0000 0\n",
    "l laser0 $param0000 $param0001 node0in\n",
    "s s0 $param0002 node0in node0\n",
    "m1 mirror1 $param0003 $param0004 $param0005 node0 node1in\n",
    "s s1 $param0006 node1in node1\n",
    "l laser2 $param0007 $param0008 node2in\n",
    "s s2 $param009 node2in node2\n",
    "bs1 BS3 $param0010 $param0011 $param0012 $param0013 node3in node4in node5in node2\n",
    "s s3X0 $param0014 node5in node5\n",
    "s s3X1 $param0015 node4in node4\n",
    "s s3X2 $param0016 node3in node3\n",
    "m1 mirror4 $param0017 $param0018 $param0019 node4 node6in\n",
    "s s4 $param0020 node6in node6\n",
    "m1 mirror5 $param0021 $param0022 $param0023 node3 node7in\n",
    "s s5 $param0024 node7in node7\n",
    "pd1 poutf $fs node5\n",
    "qnoised noutf 1 $fs node5\n",
    "fsig ETMXfsig mirror5 1 0\n",
    "xaxis ETMXfsig f log 0.1 1e4 200\n",
    "attr mirror5 mass 40\n",
    "attr mirror1 mass 40\n",
    "attr mirror4 mass 40\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "basecode_tmp  = \"\"\"\n",
    "const param0023 0 #209.6461699863487\n",
    "const param0019 1e-5 #0.000961761774822417\n",
    "const param0013 68.9984099716269\n",
    "const param0012 197.23845827858102\n",
    "const param0010 0.0022026788601023305\n",
    "const nsilica 1.44963098985906\n",
    "\n",
    "l laser2 200 0 node2in\n",
    "s s2 1 node2in node2\n",
    "bs1 BS3 $param0010 0 $param0012 $param0013 node3in node4in node5in node2\n",
    "#bs1 BS 0.5 0 0 45 node3in node4in nBSi1 nBSi3\n",
    "#s BSsub1 0.0687 $nsilica nBSi1 nBSi2\n",
    "#s BSsub2 0.0687 $nsilica nBSi3 nBSi4\n",
    "#bs2 BSAR1 0 0 0 -29.195 nBSi2 dump14 node5in dump16\n",
    "#bs2 BSAR2 0 0 0 29.195 nBSi4 dump15 node2 dump17\n",
    "\n",
    "s s3X0 1 node5in node5\n",
    "s s3X1 1 node4in node4\n",
    "s s3X2 1 node3in node3\n",
    "m1 mirror4 0 0 $param0019 node4 node6in\n",
    "m1 mirror5 0 0 $param0023 node3 node7in\n",
    "pd1 poutf $fs node4\n",
    "pd0 poutdc node5\n",
    "qnoised noutf 1 $fs node5\n",
    "fsig ETMXfsig mirror5 1 0\n",
    "#fsig ETMXfsig mirror4 1 180\n",
    "xaxis ETMXfsig f log 0.1 1e4 200\n",
    "attr mirror5 mass 40\n",
    "attr mirror4 mass 40\n",
    "\"\"\"\n",
    "\n",
    "codes=[basecode_orig,basecode,basecode_tmp]\n",
    "label=['original','modified', 'tmp']\n",
    "\n",
    "LSens_arr=[]\n",
    "for ii in [0, 2]:\n",
    "    basekat = finesse.kat()    # Initialising Finesse\n",
    "    basekat.verbose = False    # Tells Finesse to talk less    \n",
    "    basekat.parseCommands(codes[ii])  # Parsing FINESSE code\n",
    "    out = basekat.run()\n",
    "    \n",
    "    wl = 1e-6 # Laser wavelength\n",
    "    freq = out.x # frequency [Hz]\n",
    "    pout_deg = out[\"poutf\"] # Demodulated power [W/deg]\n",
    "    poutf_m = pout_deg*180/wl # Demodulated power  [W/m]\n",
    "    qnoise = out[\"noutf\"] # PD quantum noise. Shot noise in case of no squeezing [W/sqrt(Hz)]\n",
    "    LSens = qnoise/poutf_m # Differential length change sensitivity [m/sqrt(Hz)]\n",
    "    LSens_arr.append(LSens)\n",
    "#    SSens = LSens/basekat.LX.L.value # Differential strain sensitivity [1/sqrt(Hz)]\n",
    "    plt.loglog(freq, LSens, label=label[ii]) # Plot length sensitivity on a loglog scale\n",
    "    plt.grid()\n",
    "    plt.xlabel(r'Frequency [Hz]')\n",
    "    plt.ylabel(r'DARM [m/$\\sqrt{Hz}$]')\n",
    "    plt.legend(loc=\"upper right\")\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f1dc34d1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d75ccd6a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "10b54cfa",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/Untitled2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "c8853cf4",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:181: UserWarning: parseCommands depreciated, use parse.\n",
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:181: UserWarning: parseCommands depreciated, use parse.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pykat import finesse, components                  # Importing the pykat.finesse package\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "import time\n",
    "\n",
    "basecode_orig  = \"\"\"\n",
    "## Parameters ##\n",
    "const Pin 200        # Input laser power (200 W)\n",
    "const LX 4000        # Length of X arm (4000 m)\n",
    "const LY 4000        # Length of Y arm (4000 m)\n",
    "const Asy 0.0036     # Schnupp asymmetry\n",
    "const nsilica 1.44963098985906\n",
    "\n",
    "## Laser & Beam splitter ##\n",
    "l laser $Pin 0 n0                         # Laser\n",
    "s s1 1 n0 nbsc                            # Space from laser to beam splitter\n",
    "\n",
    "###########################################################################\n",
    "# BS beamsplitter\n",
    "##------------------------------------------------------------ \n",
    "## BS \n",
    "##                             ^ \n",
    "##                  to ITMY    |      \n",
    "##                             |      ,'-.\n",
    "##                             |     +    `. \n",
    "##                        nbsY |   ,'       :'\n",
    "##      n0                     |  +i1      +\n",
    "##         ---------------->    ,:._  i2 ,'\n",
    "##    from the laser       nbsc + \\  `-. + nbsX\n",
    "##                           ,' i3\\   ,' --------------->\n",
    "##                          +      \\ +     to ITMX\n",
    "##                        ,'     i4.'\n",
    "##                       `._      ..\n",
    "##                          `._ ,' |nbsd\n",
    "##                             -   |\n",
    "##                                 |to the PD\n",
    "##                                 |\n",
    "##                                 v\n",
    "##------------------------------------------------------------\n",
    "\n",
    "bs1 BS 0.5 0 0 45 nbsc nbsY nBSi1 nBSi3\n",
    "s BSsub1 0.0687 $nsilica nBSi1 nBSi2\n",
    "s BSsub2 0.0687 $nsilica nBSi3 nBSi4\n",
    "bs2 BSAR1 0 0 0 -29.195 nBSi2 dump14 nbsX dump16\n",
    "bs2 BSAR2 0 0 0 29.195 nBSi4 dump15 nbsd dump17\n",
    "\n",
    "## X arm ##\n",
    "s lx 4.993 nbsX nITMx1              #Space from BS to ITMX\n",
    "m1 ITMX 0.014 0 0 nITMx1 nITMx2 # Mirror ITMX (T = 0.014, L = 0,  phi = 0 deg)\n",
    "s LX $LX nITMx2 nETMx1          # Space, ITMX to ETMX (4000 m)\n",
    "m1 ETMX 5u 0 0 nETMx1 nETMx2    # Mirror ETMX (T = 5ppm, L = 0,  phi = 0 deg)\n",
    "\n",
    "## Y arm ##\n",
    "s ly 5.0126 nbsY nITMy1              # Space from BS to ITMY\n",
    "m1 ITMY 0.014 0 0 nITMy1 nITMy2 # Mirror ITMY (T = 0.014, L = 0,  phi = 0 deg)      \n",
    "s LY $LY nITMy2 nETMy1          # Space, ITMY to ETMY (4000 m)\n",
    "m1 ETMY 5u 0 $Asy nETMy1 nETMy2 # Mirror ETMY (T = 5ppm, L = 0,  phi = $Asy)\n",
    "\n",
    "## Output port ##\n",
    "s sout 1 nbsd nout         # Space, BS to output\n",
    "\n",
    "## Detectors ##\n",
    "pd1 poutf $fs nout # Photodiode demodulated at the excitation frequency\n",
    "qnoised noutf 1 $fs nout # Quantum noise photo detector\n",
    "\n",
    "## Simulation instructions ##\n",
    "# Excite the end mirrors differentially to calculate response of IFO to GW. \n",
    "fsig ETMXfsig ETMX 1 0\n",
    "fsig ETMYfsig ETMY 1 180\n",
    "\n",
    "# Varying the fsig frequency\n",
    "xaxis ETMXfsig f log 0.1 1e4 200   # Sweeps frequnecy of ETMX excitation from 10 to 10^3 in 200 logarithmic steps \n",
    "                                 # This also sets the frequency of the ETMY excitation since there can be only one fsig frequency per simulation\n",
    "\n",
    "# Set the mass of the test masses to 40kg to include radiation pressure effects.\n",
    "attr ETMY mass 40\n",
    "attr ITMY mass 40\n",
    "attr ETMX mass 40\n",
    "attr ITMX mass 40\n",
    "yaxis abs                        # Returns magnitude of detector outputs\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "basecode  = \"\"\"\n",
    "const param0024 0.3333333333333333\n",
    "const param0023 209.6461699863487\n",
    "const param0022 0\n",
    "const param0021 0\n",
    "const param0020 0.0\n",
    "const param0019 8.961761774822417\n",
    "const param0018 0\n",
    "const param0017 0\n",
    "const param0016 0.0\n",
    "const param0015 0.3333333333333333\n",
    "const param0014 0.3333333333333333\n",
    "const param0013 68.9984099716269\n",
    "const param0012 197.23845827858102\n",
    "const param0011 0\n",
    "const param0010 0.0022026788601023305\n",
    "const param009 0.0\n",
    "const param0008 360\n",
    "const param0007 200\n",
    "const param0006 0.0\n",
    "const param0005 359.9999999\n",
    "const param0004 0.9929206603168622\n",
    "const param0003 0.0070792403910717875\n",
    "const param0002 0.0\n",
    "const param0001 360\n",
    "const param0000 0\n",
    "l laser0 $param0000 $param0001 node0in\n",
    "s s0 $param0002 node0in node0\n",
    "m1 mirror1 $param0003 $param0004 $param0005 node0 node1in\n",
    "s s1 $param0006 node1in node1\n",
    "l laser2 $param0007 $param0008 node2in\n",
    "s s2 $param009 node2in node2\n",
    "bs1 BS3 $param0010 $param0011 $param0012 $param0013 node3in node4in node5in node2\n",
    "s s3X0 $param0014 node5in node5\n",
    "s s3X1 $param0015 node4in node4\n",
    "s s3X2 $param0016 node3in node3\n",
    "m1 mirror4 $param0017 $param0018 $param0019 node4 node6in\n",
    "s s4 $param0020 node6in node6\n",
    "m1 mirror5 $param0021 $param0022 $param0023 node3 node7in\n",
    "s s5 $param0024 node7in node7\n",
    "pd1 poutf $fs node5\n",
    "qnoised noutf 1 $fs node5\n",
    "fsig ETMXfsig mirror5 1 0\n",
    "xaxis ETMXfsig f log 0.1 1e4 200\n",
    "attr mirror5 mass 40\n",
    "attr mirror1 mass 40\n",
    "attr mirror4 mass 40\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "basecode_tmp  = \"\"\"\n",
    "#const param0023 0#209.6461699863487\n",
    "#const param0019 0#8.961761774822417\n",
    "#const param0013 0#68.9984099716269\n",
    "#const param0012 0# 197.23845827858102\n",
    "#const param0010 0.5 #0.0005# 0.0022026788601023305\n",
    "#const nsilica 1.44963098985906\n",
    "\n",
    "l laser2 200 0 node2in\n",
    "s s2 1 node2in node2\n",
    "bs BS 0.5 0.5 50 45 node2 node3in node4in node5in \n",
    "\n",
    "#bs1 BS $param0010 0 $param0012 45 node3in node4in nBSi1 nBSi3\n",
    "#s BSsub1 0.0687 $nsilica nBSi1 nBSi2\n",
    "#s BSsub2 0.0687 $nsilica nBSi3 nBSi4\n",
    "#bs2 BSAR1 0 0 0 -29.195 nBSi2 dump14 node5in dump16\n",
    "#bs2 BSAR2 0 0 0 29.195 nBSi4 dump15 node2 dump17\n",
    "\n",
    "s s3X2 1 node3in node3\n",
    "s s3X1 1 node4in node4\n",
    "s s3X0 1 node5in node5\n",
    "\n",
    "m mirror5 1 0 0 node4 node6in\n",
    "m mirror4 1 0 0 node3 node7in\n",
    "pd1 poutf $fs node5\n",
    "qnoised noutf 1 $fs node5\n",
    "fsig ETMXfsig mirror5 1 0\n",
    "fsig ETMYfsig mirror4 1 180\n",
    "xaxis ETMYfsig f log 0.1 1e4 2000\n",
    "attr mirror5 mass 40\n",
    "attr mirror4 mass 40\n",
    "\"\"\"\n",
    "\n",
    "codes=[basecode_orig,basecode,basecode_tmp]\n",
    "label=['original','modified', 'tmp']\n",
    "\n",
    "LSens_arr=[]\n",
    "for ii in [0, 2]:\n",
    "    basekat = finesse.kat()    # Initialising Finesse\n",
    "    basekat.verbose = False    # Tells Finesse to talk less    \n",
    "    basekat.parseCommands(codes[ii])  # Parsing FINESSE code\n",
    "    out = basekat.run()\n",
    "    \n",
    "    wl = 1e-6 # Laser wavelength\n",
    "    freq = out.x # frequency [Hz]\n",
    "    pout_deg = out[\"poutf\"] # Demodulated power [W/deg]\n",
    "    poutf_m = pout_deg*180/wl # Demodulated power  [W/m]\n",
    "    qnoise = out[\"noutf\"] # PD quantum noise. Shot noise in case of no squeezing [W/sqrt(Hz)]\n",
    "    LSens = qnoise/poutf_m # Differential length change sensitivity [m/sqrt(Hz)]\n",
    "    LSens_arr.append(LSens)\n",
    "#    SSens = LSens/basekat.LX.L.value # Differential strain sensitivity [1/sqrt(Hz)]\n",
    "    plt.loglog(freq, LSens, label=label[ii]) # Plot length sensitivity on a loglog scale\n",
    "    plt.grid()\n",
    "    plt.xlabel(r'Frequency [Hz]')\n",
    "    plt.ylabel(r'DARM [m/$\\sqrt{Hz}$]')\n",
    "    plt.legend(loc=\"upper right\")\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "0c5cb3a7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([4.48983541e+10, 4.48983541e+10, 4.48983541e+10, ...,\n",
       "       4.48983541e+10, 4.48983541e+10, 4.48983541e+10])"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "poutf_m"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "313a1205",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/Untitled3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "fd3eb98a",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:52: UserWarning: parseCommands depreciated, use parse.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1188e8c90>]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pykat import finesse, components                  # Importing the pykat.finesse package\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "basekat = finesse.kat()    # Initialising Finesse\n",
    "basekat.verbose = False    # Tells Finesse to talk less\n",
    "\n",
    "basecode = \"\"\"\n",
    "## Parameters ##\n",
    "const Pin 1M         # Laser power (1 MW)\n",
    "const LX 1        # Length of X arm (4000 m)\n",
    "const LY 1        # Length of Y arm (4000 m)\n",
    "const param0023 209.6461699863487\n",
    "const param0019 8.961761774822417\n",
    "const param0013 68.9984099716269\n",
    "const param0012 197.23845827858102\n",
    "const param0010 0.0022026788601023305\n",
    "\n",
    "## Laser & Beam splitter ##\n",
    "l laser $Pin 0 n0                         # Laser\n",
    "s s1 1 n0 nbsc                            # Space from laser to beam splitter\n",
    "bs1 BS3 $param0010 0 $param0012 $param0013 nbsX nbsY nbsd nbsc    # Beam splitter (R = T = 0.5, phi = 0 deg, \n",
    "                                          # AoI = 45 deg).\n",
    "## X arm ##\n",
    "s LX $LX nbsX nmX1         # Space, BS to mX (4000 m)\n",
    "m1 mX 0 0 $param0023 nmX1 nmX2      # Mirror mX (R = 1, T = 0, phi = 0 deg)\n",
    "\n",
    "## Y arm ##\n",
    "s LY $LY nbsY nmY1         # Space, BS to mY (4000 m)\n",
    "m1 mY 0 0 $param0019 nmY1 nmY2      # Mirror mY (R = 1, T = 0, phi = 0 deg)\n",
    "\n",
    "## Output port ##\n",
    "s sout 1 nbsd nout         # Space, BS to output\n",
    "\n",
    "## Detectors ##\n",
    "pd pout nout      # Photo diode measuring DC-power\n",
    "pd1 poutf $fs nout\n",
    "\n",
    "## Simulation instructions ##\n",
    "# Varying the differential arm length\n",
    "#xaxis mX phi lin -90 90 200      # Sweeps phi of mX from -90 to 90 in 200 linear steps \n",
    "\n",
    "#put* mY phi $mx1                 # Takes the negative (m in $mx1 is keyword for minus) \n",
    "                                 # value from the xaxis and puts it in phi of mY.\n",
    "yaxis abs                        # Returns magnitude of detector outputs\n",
    "\n",
    "fsig ETMXfsig mX 1 0\n",
    "fsig ETMYfsig mY 1 180\n",
    "\n",
    "xaxis ETMXfsig f log 0.1 1e4 200\n",
    "\"\"\"\n",
    "# Parsing the FINESSE code\n",
    "basekat.parseCommands(basecode)\n",
    "# Running the simulation\n",
    "out = basekat.run()\n",
    "plt.loglog(out.x, out['poutf'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5aedbf40",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e5ede64e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/Untitled3_Conflict_.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "a860bfba",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:41: UserWarning: parseCommands depreciated, use parse.\n"
     ]
    }
   ],
   "source": [
    "from pykat import finesse, components                  # Importing the pykat.finesse package\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "basekat = finesse.kat()    # Initialising Finesse\n",
    "basekat.verbose = False    # Tells Finesse to talk less\n",
    "\n",
    "basecode = \"\"\"\n",
    "## Parameters ##\n",
    "const Pin 1M         # Laser power (1 MW)\n",
    "const LX 4000        # Length of X arm (4000 m)\n",
    "const LY 4000        # Length of Y arm (4000 m)\n",
    "\n",
    "## Laser & Beam splitter ##\n",
    "l laser $Pin 0 n0                         # Laser\n",
    "s s1 1 n0 nbsc                            # Space from laser to beam splitter\n",
    "bs BS 0.5 0.5 50 45 nbsc nbsY nbsX nbsd    # Beam splitter (R = T = 0.5, phi = 0 deg, \n",
    "                                          # AoI = 45 deg).\n",
    "## X arm ##\n",
    "s LX $LX nbsX nmX1         # Space, BS to mX (4000 m)\n",
    "m mX 1 0 0 nmX1 nmX2       # Mirror mX (R = 1, T = 0, phi = 0 deg)\n",
    "\n",
    "## Y arm ##\n",
    "s LY $LY nbsY nmY1         # Space, BS to mY (4000 m)\n",
    "m mY 1 0 0 nmY1 nmY2       # Mirror mY (R = 1, T = 0, phi = 0 deg)\n",
    "\n",
    "## Output port ##\n",
    "s sout 1 nbsd nout         # Space, BS to output\n",
    "\n",
    "## Detectors ##\n",
    "pd pout nout      # Photo diode measuring DC-power\n",
    "\n",
    "## Simulation instructions ##\n",
    "# Varying the differential arm length\n",
    "xaxis mX phi lin -90 90 200      # Sweeps phi of mX from -90 to 90 in 200 linear steps \n",
    "\n",
    "put* mY phi $mx1                 # Takes the negative (m in $mx1 is keyword for minus) \n",
    "                                 # value from the xaxis and puts it in phi of mY.\n",
    "yaxis abs                        # Returns magnitude of detector outputs\n",
    "\"\"\"\n",
    "# Parsing the FINESSE code\n",
    "basekat.parseCommands(basecode)\n",
    "# Running the simulation\n",
    "out = basekat.run()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "08c2876b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11fd3ca90>]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(out.x, out['pout'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "451b17de",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/PRGvsLoss/Untitled4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "71b606e8",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:170: UserWarning: parseCommands depreciated, use parse.\n",
      "/Users/jonathandrori/miniconda2/envs/LIGO/lib/python3.7/site-packages/ipykernel_launcher.py:170: UserWarning: parseCommands depreciated, use parse.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pykat import finesse, components                  # Importing the pykat.finesse package\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "import time\n",
    "\n",
    "basecode_orig  = \"\"\"\n",
    "## Parameters ##\n",
    "const Pin 200        # Input laser power (200 W)\n",
    "const LX 4000        # Length of X arm (4000 m)\n",
    "const LY 4000        # Length of Y arm (4000 m)\n",
    "const Asy 0.0036     # Schnupp asymmetry\n",
    "const nsilica 1.44963098985906\n",
    "\n",
    "## Laser & Beam splitter ##\n",
    "l laser $Pin 0 n0                         # Laser\n",
    "s s1 1 n0 nbsc                            # Space from laser to beam splitter\n",
    "\n",
    "###########################################################################\n",
    "# BS beamsplitter\n",
    "##------------------------------------------------------------ \n",
    "## BS \n",
    "##                             ^ \n",
    "##                  to ITMY    |      \n",
    "##                             |      ,'-.\n",
    "##                             |     +    `. \n",
    "##                        nbsY |   ,'       :'\n",
    "##      n0                     |  +i1      +\n",
    "##         ---------------->    ,:._  i2 ,'\n",
    "##    from the laser       nbsc + \\  `-. + nbsX\n",
    "##                           ,' i3\\   ,' --------------->\n",
    "##                          +      \\ +     to ITMX\n",
    "##                        ,'     i4.'\n",
    "##                       `._      ..\n",
    "##                          `._ ,' |nbsd\n",
    "##                             -   |\n",
    "##                                 |to the PD\n",
    "##                                 |\n",
    "##                                 v\n",
    "##------------------------------------------------------------\n",
    "\n",
    "bs1 BS 0.5 0 0 45 nbsc nbsY nBSi1 nBSi3\n",
    "s BSsub1 0.0687 $nsilica nBSi1 nBSi2\n",
    "s BSsub2 0.0687 $nsilica nBSi3 nBSi4\n",
    "bs2 BSAR1 0 0 0 -29.195 nBSi2 dump14 nbsX dump16\n",
    "bs2 BSAR2 0 0 0 29.195 nBSi4 dump15 nbsd dump17\n",
    "\n",
    "## X arm ##\n",
    "s lx 4.993 nbsX nITMx1              #Space from BS to ITMX\n",
    "m1 ITMX 0.014 0 0 nITMx1 nITMx2 # Mirror ITMX (T = 0.014, L = 0,  phi = 0 deg)\n",
    "s LX $LX nITMx2 nETMx1          # Space, ITMX to ETMX (4000 m)\n",
    "m1 ETMX 5u 0 0 nETMx1 nETMx2    # Mirror ETMX (T = 5ppm, L = 0,  phi = 0 deg)\n",
    "\n",
    "## Y arm ##\n",
    "s ly 5.0126 nbsY nITMy1              # Space from BS to ITMY\n",
    "m1 ITMY 0.014 0 0 nITMy1 nITMy2 # Mirror ITMY (T = 0.014, L = 0,  phi = 0 deg)      \n",
    "s LY $LY nITMy2 nETMy1          # Space, ITMY to ETMY (4000 m)\n",
    "m1 ETMY 5u 0 $Asy nETMy1 nETMy2 # Mirror ETMY (T = 5ppm, L = 0,  phi = $Asy)\n",
    "\n",
    "## Output port ##\n",
    "s sout 1 nbsd nout         # Space, BS to output\n",
    "\n",
    "## Detectors ##\n",
    "pd1 poutf $fs nout # Photodiode demodulated at the excitation frequency\n",
    "qnoised noutf 1 $fs nout # Quantum noise photo detector\n",
    "\n",
    "## Simulation instructions ##\n",
    "# Excite the end mirrors differentially to calculate response of IFO to GW. \n",
    "fsig ETMXfsig ETMX 1 0\n",
    "## fsig ETMYfsig ETMY 1 180\n",
    "\n",
    "# Varying the fsig frequency\n",
    "xaxis ETMXfsig f log 0.1 1e4 200   # Sweeps frequnecy of ETMX excitation from 10 to 10^3 in 200 logarithmic steps \n",
    "                                 # This also sets the frequency of the ETMY excitation since there can be only one fsig frequency per simulation\n",
    "\n",
    "# Set the mass of the test masses to 40kg to include radiation pressure effects.\n",
    "attr ETMY mass 40\n",
    "attr ITMY mass 40\n",
    "attr ETMX mass 40\n",
    "attr ITMX mass 40\n",
    "yaxis abs                        # Returns magnitude of detector outputs\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "basecode  = \"\"\"\n",
    "const param0024 0.3333333333333333\n",
    "const param0023 209.6461699863487\n",
    "const param0022 0\n",
    "const param0021 0\n",
    "const param0020 0.0\n",
    "const param0019 8.961761774822417\n",
    "const param0018 0\n",
    "const param0017 0\n",
    "const param0016 0.0\n",
    "const param0015 0.3333333333333333\n",
    "const param0014 0.3333333333333333\n",
    "const param0013 68.9984099716269\n",
    "const param0012 197.23845827858102\n",
    "const param0011 0\n",
    "const param0010 0.0022026788601023305\n",
    "const param009 0.0\n",
    "const param0008 360\n",
    "const param0007 200\n",
    "const param0006 0.0\n",
    "const param0005 359.9999999\n",
    "const param0004 0.9929206603168622\n",
    "const param0003 0.0070792403910717875\n",
    "const param0002 0.0\n",
    "const param0001 360\n",
    "const param0000 0\n",
    "l laser0 $param0000 $param0001 node0in\n",
    "s s0 $param0002 node0in node0\n",
    "m1 mirror1 $param0003 $param0004 $param0005 node0 node1in\n",
    "s s1 $param0006 node1in node1\n",
    "l laser2 $param0007 $param0008 node2in\n",
    "s s2 $param009 node2in node2\n",
    "bs1 BS3 $param0010 $param0011 $param0012 $param0013 node3in node4in node5in node2\n",
    "s s3X0 $param0014 node5in node5\n",
    "s s3X1 $param0015 node4in node4\n",
    "s s3X2 $param0016 node3in node3\n",
    "m1 mirror4 $param0017 $param0018 $param0019 node4 node6in\n",
    "s s4 $param0020 node6in node6\n",
    "m1 mirror5 $param0021 $param0022 $param0023 node3 node7in\n",
    "s s5 $param0024 node7in node7\n",
    "pd1 poutf $fs node5\n",
    "qnoised noutf 1 $fs node5\n",
    "fsig ETMXfsig mirror5 1 0\n",
    "xaxis ETMXfsig f log 0.1 1e4 200\n",
    "attr mirror5 mass 40\n",
    "attr mirror1 mass 40\n",
    "attr mirror4 mass 40\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "basecode_tmp  = \"\"\"\n",
    "const param0023 209.6461699863487\n",
    "const param0019 8.961761774822417\n",
    "const param0013 68.9984099716269\n",
    "const param0012 197.23845827858102\n",
    "const param0010 0.0075\n",
    "l laser2 200 0 node2in\n",
    "s s2 1 node2in node2\n",
    "bs1 BS3 $param0010 0 $param0012 $param0013 node3in node4in node5in node2\n",
    "s s3X0 1 node5in node5\n",
    "s s3X1 1 node4in node4\n",
    "s s3X2 1 node3in node3\n",
    "m1 mirror4 0 0 $param0019 node4 node6in\n",
    "m1 mirror5 0 0 $param0023 node3 node7in\n",
    "pd1 poutf $fs node5\n",
    "qnoised noutf 1 $fs node5\n",
    "fsig ETMXfsig mirror5 1 0\n",
    "xaxis ETMXfsig f log 0.1 1e4 200\n",
    "attr mirror5 mass 40\n",
    "attr mirror4 mass 40\n",
    "\"\"\"\n",
    "\n",
    "codes=[basecode_orig,basecode,basecode_tmp]\n",
    "label=['original','modified', 'tmp']\n",
    "\n",
    "LSens_arr=[]\n",
    "for ii in [0,2]:\n",
    "    basekat = finesse.kat()    # Initialising Finesse\n",
    "    basekat.verbose = False    # Tells Finesse to talk less    \n",
    "    basekat.parseCommands(codes[ii])  # Parsing FINESSE code\n",
    "    out = basekat.run()\n",
    "    \n",
    "    wl = 1e-6 # Laser wavelength\n",
    "    freq = out.x # frequency [Hz]\n",
    "    pout_deg = out[\"poutf\"] # Demodulated power [W/deg]\n",
    "    poutf_m = pout_deg*180/wl # Demodulated power  [W/m]\n",
    "    qnoise = out[\"noutf\"] # PD quantum noise. Shot noise in case of no squeezing [W/sqrt(Hz)]\n",
    "    LSens = qnoise/poutf_m # Differential length change sensitivity [m/sqrt(Hz)]\n",
    "    LSens_arr.append(LSens)\n",
    "#    SSens = LSens/basekat.LX.L.value # Differential strain sensitivity [1/sqrt(Hz)]\n",
    "    plt.loglog(freq, LSens, label=label[ii]) # Plot length sensitivity on a loglog scale\n",
    "    plt.grid()\n",
    "    plt.xlabel(r'Frequency [Hz]')\n",
    "    plt.ylabel(r'DARM [m/$\\sqrt{Hz}$]')\n",
    "    plt.legend(loc=\"upper right\")\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbcf44a1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4dd031d3",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/Scripts/Pr_vs_Loss/.ipynb_checkpoints/Pr_vs_Loss-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Some algebra to work out what kind of sensitivity we need to measure loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Imports\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "from matplotlib.patches import Patch\n",
    "from matplotlib.lines import Line2D\n",
    "#mpl.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "import uncertainties as unc\n",
    "from uncertainties import ufloat, umath\n",
    "from uncertainties import unumpy as unp\n",
    "import os\n",
    "from scipy.special import j0, j1\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "import emcee, corner\n",
    "from tqdm import tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Matplotlib setup\n",
    "# mpl.style.use('fivethirtyeight')\n",
    "mpl.rcParams['lines.linewidth'] = 3\n",
    "mpl.rcParams['font.size'] = 22\n",
    "mpl.rcParams['axes.titlesize']  = 'large'\n",
    "mpl.rcParams['axes.labelsize']  = 'large'\n",
    "mpl.rcParams['xtick.labelsize'] = 'large'\n",
    "mpl.rcParams['ytick.labelsize'] = 'large'\n",
    "mpl.rcParams['axes.formatter.limits'] = [-2,2]\n",
    "mpl.rcParams['axes.grid'] = True\n",
    "mpl.rcParams['grid.linestyle'] = '--'\n",
    "mpl.rcParams['grid.linewidth'] = 0.7\n",
    "mpl.rcParams['grid.alpha'] = 0.4\n",
    "mpl.rcParams['text.usetex'] = False\n",
    "# mpl.rcParams['font.family'] = 'sans'\n",
    "#     mpl.rcParams['font.style'] = 'normal'\n",
    "#     mpl.rcParams['font.weight'] = 'extra bold'\n",
    "mpl.rcParams['legend.loc'] = 'best'\n",
    "mpl.rcParams['legend.fontsize'] = 'small'\n",
    "mpl.rcParams['figure.figsize'] = [12,9]\n",
    "mpl.rcParams['figure.facecolor'] = 'white'\n",
    "figDir = 'Figures'\n",
    "saveFigs=False\n",
    "if figDir not in os.listdir():\n",
    "  os.mkdir(figDir)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cavity reflectivity\n",
    "The method essentially relies on measuring the cavity reflectivity vs the ITM reflectivity. So let's look at this in the ideal case.\n",
    "\n",
    "$$ r_{\\mathrm{cav}} = \\frac{-r_i + r_e (t_i^2 + r_i^2)e^{-2 i \\phi}}{1 - r_i r_e e^{-2i \\phi}}, \\quad t \\equiv \\sqrt{T}, \\quad r \\equiv \\sqrt{1 - T - \\mathcal{L}}.$$\n",
    "\n",
    "In the above, $\\mathcal{L}$ is the loss we are trying to measure. Of course, we are measuring power, so:\n",
    "\n",
    "$$\\frac{P_{\\mathrm{refl}}}{P_{\\mathrm{in}}} = \\begin{cases}\n",
    "r_{\\mathrm{cav}}^2, \\quad \\text{ETM aligned} & \\\\\n",
    "r_{i}^2, \\quad \\text{ETM misaligned}\n",
    "\\end{cases}$$\n",
    "\n",
    "There are two simple corrections that can be applied straight away. Firstly, for the resonant carrier, $P_{in}^{cav} = P_0(J_0(\\beta_1)^2 \\times J_0(\\beta_2)^2) \\equiv \\gamma P_0$, where $P_0$ is the total power incident on the cavity, and $\\beta_{1,2}$ are the modulation depths at the two RF frequencies (assuming the sidebands are perfectly rejected on resonance, which is a reasonable approximation). For the 40m, $\\beta_1 \\approx 0.18$, $\\beta_2 \\approx 0.22.$\n",
    "\n",
    "Secondly, for the cavity, only a fraction of the incident light is coupled to the cavity. This is quantified by the mode-overlap, $\\eta$, between the input beam and the cavity eigen-axis. For the 40m, $\\eta \\approx 0.92$. So, the above relation may be written more accurately as:\n",
    "\n",
    "$$\\begin{aligned} P_{\\mathrm{refl}} = \\begin{cases}\n",
    "P_0 \\left ( \\eta \\gamma r_{\\mathrm{cav}}^2 + (1-\\eta) + \\eta [2 - J_0^2(\\beta_1) - J_0^2(\\beta_2)] \\right ), & \\text{ETM aligned}  \\\\\n",
    "P_0 r_{i}^2, & \\text{ETM misaligned}\n",
    "\\end{cases} \\end{aligned}.$$\n",
    "\n",
    "It is the ratio between these that we are after, so let's plot that as a function of loss."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "def cavRefl(Lrt, Ti=1.384e-2, Te=13.4e-6, phi=0):\n",
    "    ti = np.sqrt(Ti)\n",
    "    ri = np.sqrt(1 - Ti - Lrt/2)\n",
    "    te = np.sqrt(Te)\n",
    "    re = np.sqrt(1 - Te - Lrt/2)\n",
    "    num = -ri + re*(ti**2 + ri**2)*np.exp(-2j*phi)\n",
    "    den = 1 - ri*re*np.exp(-2j*phi)\n",
    "    return(num/den)\n",
    "\n",
    "def powRat(Lrt, Ti=1.384e-2, Te=13.4e-6, phi=0, b1=0.18, b2=0.22, eta=0.92):\n",
    "    # Enforce physicality\n",
    "    if Ti < 0 or Ti > 1:\n",
    "        Ti = 1.384e-2\n",
    "    if Te < 0 or Te > 1:\n",
    "        Te = 13.7e-6\n",
    "    if b1 < 0 or b1 > 0.5:\n",
    "        b1 = 0.18\n",
    "    if b2 < 0 or b2 > 0.5:\n",
    "        b2 = 0\n",
    "    if eta < 0 or eta > 1:\n",
    "        eta = 0.92\n",
    "    if np.any(Lrt < 0) or np.any(Lrt > 1):\n",
    "        Lrt = 0\n",
    "    rCav = cavRefl(Lrt, Ti, Te, phi)\n",
    "    ri = np.sqrt(1 - Ti - Lrt/2)\n",
    "    #Pl = eta * j0(b1)**2 * j0(b2)**2 * np.abs(rCav)**2 + (1-eta) + 2*eta*j1(b1)**2 + 2*eta*j1(b2)**2\n",
    "    Pl = eta * j0(b1)**2 * j0(b2)**2 * np.abs(rCav)**2 + (1-eta) + eta*(2 - j0(b1)**2 - j0(b2)**2)\n",
    "    return(Pl / ri**2)\n",
    "\n",
    "# For consistency check, compare with Johannes' approximation\n",
    "def powRatJ(Lrt, Ti=1.384e-2, Te=13.4e-6, phi=0, b1=0.18, b2=0.22, eta=0.92):\n",
    "    gam = eta * j0(b1)**2 * j0(b2)**2\n",
    "    #return((1 - 4*gam*(Lrt + Te)/Ti + Ti))\n",
    "    return((1 - 4*gam*(Lrt + Te)/Ti )*(1+Ti))\n",
    "\n",
    "Lrt = 1e-6*np.linspace(0,200,50)\n",
    "#rats = powRat(Lrt)\n",
    "rats = powRat(Lrt)\n",
    "ratsJ = powRatJ(Lrt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Make the plot\n",
    "fig, ax = plt.subplots(1,1,figsize=(12,8))\n",
    "ax.plot(1e6*Lrt, rats, label='exact')\n",
    "ax.plot(1e6*Lrt, ratsJ, label='approximation')\n",
    "ax.legend(loc='best')\n",
    "ax.set_xlabel('$\\mathcal{L}_{rt}$ [ppm]')\n",
    "ax.set_ylabel('$P_{\\mathrm{locked}}/P_{\\mathrm{misaligned}}$');\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "#fig.savefig(figDir+'/comparison.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Lets add some uncertainty\n",
    "\n",
    "def ucavRefl(Lrt, Ti=1.384e-2, Te=13.4e-6):\n",
    "    ti = unp.sqrt(Ti)\n",
    "    ri = unp.sqrt(1 - Ti - Lrt/2)\n",
    "    te = unp.sqrt(Te)\n",
    "    re = unp.sqrt(1 - Te - Lrt/2)\n",
    "    num = -ri + re*(ti**2 + ri**2)\n",
    "    den = 1 - ri*re\n",
    "    return(num/den)\n",
    "\n",
    "def upowRat(Lrt, Ti=1.384e-2, Te=13.4e-6, b1=0.18, b2=0.22, eta=0.92):\n",
    "    rCav = ucavRefl(Lrt, Ti, Te)\n",
    "    ri = unp.sqrt(1 - Ti - Lrt/2)\n",
    "    #Pl = eta * (j0(b1)**2 * j0(b2)**2) * np.abs(rCav)**2 + (1-eta) + 2*eta*j1(b1)**2 + 2*eta*j1(b2)**2\n",
    "    Pl = eta * (j0(b1)**2 * j0(b2)**2) * np.abs(rCav)**2 + (1-eta) + eta*(2 - j0(b1)**2 - j0(b2)**2)\n",
    "    return(Pl / ri**2)\n",
    "\n",
    "TITM = ufloat(1.384e-2, 0.01e-2)\n",
    "TETM = ufloat(13.7e-6, 3e-6)\n",
    "b1 = 0.18\n",
    "b2 = 0.22\n",
    "eta = ufloat(0.92, 0.03)\n",
    "\n",
    "ratsUnc = upowRat(Lrt, TITM, TETM, b1, b2, eta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Make the plot\n",
    "fig2, ax2 = plt.subplots(1,1,figsize=(12,8))\n",
    "ax2.plot(1e6*Lrt, unp.nominal_values(ratsUnc), label='Numerical Conversion Function')\n",
    "ax2.fill_between(1e6*Lrt, unp.nominal_values(ratsUnc) - unp.std_devs(ratsUnc), \n",
    "                 unp.nominal_values(ratsUnc) + unp.std_devs(ratsUnc), alpha=0.5,color='xkcd:orange',\n",
    "                label='$T_1 \\pm 0.01 \\%, T_2 \\pm 3 \\ \\mathrm{ppm}, \\eta \\pm 5 \\%$')\n",
    "ax2.legend(loc='best')\n",
    "ax2.set_xlabel('Round Trip Loss [ppm]',fontsize=24)\n",
    "# ax2.set_xlabel('$\\mathcal{L}_{rt}$ [ppm]')\n",
    "ax2.set_ylabel('$P_{\\mathrm{locked}}/P_{\\mathrm{misaligned}}$');\n",
    "ax2.set_xlim([0,200])\n",
    "ax2.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "# fig2.suptitle('Systematic uncertainties on loss measurement');\n",
    "fig2.savefig(figDir+'/systUncLoss.pdf', rasterized=True, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Yet another way to do this is to use emcee\n",
    "mu = np.array([1.384e-2, 13.7e-6, 0.92, 0.18, 0.22])\n",
    "sigs = np.array([0.01e-2, 3e-6, 0.03, 0.01, 0.01])\n",
    "lb = np.array([0, 0, 0, 0, 0])\n",
    "ub = np.array([1, 1, 1, 0.4, 0.4])\n",
    "cov = np.dot(np.diag(sigs), np.diag(sigs))\n",
    "icov = np.linalg.inv(cov)\n",
    "\n",
    "\n",
    "def lnProb(x, mu, icov, lb, ub):\n",
    "    if np.any(x < lb) or np.any(x > ub):\n",
    "        return(-np.inf)\n",
    "    else:\n",
    "        diff = x - mu\n",
    "        return(-np.dot(diff, np.dot(diff, icov))/2)\n",
    "    \n",
    "# Set up the emcee\n",
    "nDim = 5\n",
    "nWalkers = 50#0\n",
    "nBurnin = 2000\n",
    "nSamples = 2000\n",
    "sampler = emcee.EnsembleSampler(nWalkers, nDim, lnProb, args=[mu, icov, lb, ub])\n",
    "p0 = emcee.utils.sample_ball(mu, sigs, size=nWalkers)\n",
    "# Actually run the MCMC and look at the sampling, check for unphysical values\n",
    "pos, prob, state = sampler.run_mcmc(p0, nBurnin)\n",
    "sampler.reset()\n",
    "sampler.run_mcmc(pos, nSamples);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3, ax3 = plt.subplots(nDim,nDim, figsize=(16,16))\n",
    "samples = np.copy(sampler.flatchain)\n",
    "samples[:,0] *= 100\n",
    "samples[:,1] *= 1e6\n",
    "corner.corner(samples, fig=fig3);\n",
    "for ii in ax3:\n",
    "    for jj in ii:\n",
    "        jj.tick_params(labelsize='medium')\n",
    "        \n",
    "#fig3.savefig(figDir+'/MCsamples.pdf', bbox_inches='tight', dpi=80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig4, ax4 = plt.subplots(1,1,figsize=(12,8))\n",
    "for ii in tqdm(sampler.flatchain[np.random.randint(len(sampler.flatchain), size=500)]):\n",
    "    ratsMC = powRat(Lrt, Ti=ii[0], Te=ii[1], phi=0, b1=ii[3], b2=ii[4], eta=ii[2])\n",
    "    ax4.plot(1e6*Lrt, ratsMC, color=\"xkcd:peach\", alpha=0.15, linewidth=0.5)\n",
    "\n",
    "# ax4.fill_between(1e6*Lrt, unp.nominal_values(ratsUnc) - unp.std_devs(ratsUnc), \n",
    "#                  unp.nominal_values(ratsUnc) + unp.std_devs(ratsUnc), alpha=0.8,color='xkcd:lilac',\n",
    "#                 label='$T_I \\pm 0.01 \\%, T_E \\pm 3 \\ \\mathrm{ppm}, \\eta \\pm 5 \\%$')\n",
    "    \n",
    "ax4.plot(1e6*Lrt, rats, color=\"xkcd:royal blue\", alpha=0.8, linewidth=2.0)\n",
    "#for ii in tqdm(sampler.flatchain):\n",
    "#    ratsMC = powRat(Lrt, Ti=ii[0], Te=ii[1], phi=0, b1=ii[3], b2=ii[4], eta=ii[2])\n",
    "#    ax4.plot(1e6*Lrt, ratsMC, '.', rasterized=True, alpha=0.01, color='xkcd:ruby', linewidth=0.4);\n",
    "\n",
    "ax4.set_xlim(0,200)\n",
    "ax4.set_ylim(0.955,1.015)\n",
    "\n",
    "ax4.set_xlabel(u'$\\mathcal{L}$ [ppm]')\n",
    "ax4.set_ylabel(u'$P_{\\mathrm{r}}/P_{1}$');\n",
    "\n",
    "legend_elements = [\n",
    "    Line2D([0], [0], color='xkcd:royal blue', lw=2, alpha=0.8, label='Numerical Conversion Function'),\n",
    "#     Patch(facecolor='xkcd:lilac', edgecolor='xkcd:lilac', alpha=0.8, label='Calculated Compound Uncertainty'),\n",
    "    Line2D([0], [0], color='xkcd:peach', lw=2, alpha=0.8, label='MC Uncertainty Simulation (N=500)'),\n",
    "                  ]\n",
    "\n",
    "ax4.legend(handles=legend_elements, loc=1)\n",
    "\n",
    "ax4.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "fig4.savefig(figDir+'/MCloss.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# It is simple enough to invert this approach, and back out the model parameters given a measurement\n",
    "# First, the Bayesian functions\n",
    "def lnPrior(theta, mu, icov, lb, ub):\n",
    "    if np.any(theta < lb) or np.any(theta > ub):\n",
    "        return(-np.inf)\n",
    "    else:\n",
    "        diff = theta - mu\n",
    "        return(-np.dot(diff, np.dot(diff, icov))/2)\n",
    "    \n",
    "def lnLike(theta, dat):\n",
    "    Titm, Tetm, eta, b1, b2, L, sigma = theta\n",
    "    ratTemp = powRat(L, Ti=Titm, Te=Tetm, eta=eta, b1=b1, b2=b2, phi=0)\n",
    "    return(-0.5 * np.sum(np.log(2 * np.pi * sigma**2) + (ratTemp - dat)**2 / sigma**2))\n",
    "\n",
    "def lnPost(theta, mu, icov, lb, ub, dat):\n",
    "    return(lnPrior(theta, mu, icov, lb, ub) + lnLike(theta, dat))\n",
    "\n",
    "# Next, setup the sampler\n",
    "mu = np.array([1.384e-2, 13.7e-6, 0.92, 0.18, 0.22, 30e-6, 0.002])\n",
    "sigs = np.array([0.005e-2, 3e-6, 0.02, 0.01, 0.01, 50e-6, 0.001])\n",
    "lb = np.array([0, 0, 0, 0, 0, 0, 0])\n",
    "ub = np.array([1, 1, 1, 0.4, 0.4, 1000e-6, 0.5])\n",
    "cov = np.dot(np.diag(sigs), np.diag(sigs))\n",
    "icov = np.linalg.inv(cov)\n",
    "dat = 1.006\n",
    "\n",
    "nDim = 7\n",
    "nWalkers = 250#0\n",
    "nBurnin = 2000\n",
    "nSamples = 2000\n",
    "sampler = emcee.EnsembleSampler(nWalkers, nDim, lnPost, args=[mu, icov, lb, ub, dat])\n",
    "priorSampler = emcee.EnsembleSampler(nWalkers, nDim, lnPrior, args=[mu, icov, lb, ub])\n",
    "\n",
    "p0 = emcee.utils.sample_ball(mu, sigs, size=nWalkers)\n",
    "pos, prob, state = priorSampler.run_mcmc(p0, nBurnin)\n",
    "priorSampler.reset()\n",
    "p0, prob, state = priorSampler.run_mcmc(pos, nSamples);\n",
    "\n",
    "# Actually run the MCMC and look at the sampling, check for unphysical values\n",
    "pos, prob, state = sampler.run_mcmc(p0, nBurnin)\n",
    "sampler.reset()\n",
    "sampler.run_mcmc(pos, nSamples);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig5, ax5 = plt.subplots(nDim-1,nDim-1, figsize=(20,20))\n",
    "samples = np.copy(sampler.flatchain)\n",
    "samples = np.delete(samples, 5, axis=1)\n",
    "samples[:,0] *= 100\n",
    "samples[:,1] *= 1e6\n",
    "corner.corner(samples, \n",
    "              show_titles=True,\n",
    "              title_fmt='.2f', linewidth=2,\n",
    "              labels=['$T_{\\mathrm{I}} [\\%]$', '$T_{\\mathrm{E}}$ [ppm]', '$\\eta$', '$\\\\beta_{1}$', '$\\\\beta_{2}$', '$\\sigma$'],\n",
    "              fig=fig5, hist_kwargs={'density':True, 'linewidth':3});\n",
    "priors, _, _ = priorSampler.run_mcmc(p0, nSamples);\n",
    "priors = np.delete(priorSampler.flatchain, 5, axis=1)\n",
    "priors[:,0] *= 100\n",
    "priors[:,1] *= 1e6\n",
    "corner.corner(priors, color='xkcd:bright orange', alpha=0.05, fig=fig5, linewidth=3, hist_kwargs={'density':True, 'linewidth':3, 'linestyle':'--', 'alpha':0.5})\n",
    "for ii in ax5:\n",
    "    for jj in ii:\n",
    "        jj.tick_params(labelsize='medium')\n",
    "ax5[5,5].xaxis.set_major_formatter(FormatStrFormatter(\"%.3f\"))\n",
    "ax5[5,0].yaxis.set_major_formatter(FormatStrFormatter(\"%.3f\"))\n",
    "        \n",
    "#fig5.savefig(figDir+'/posterior_modelParams_XARM.pdf', bbox_inches='tight', dpi=80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# And a dedicated one for the loss histogram\n",
    "fig6, ax6 = plt.subplots(1,1,figsize=(16,9))\n",
    "ax6.hist(1e6*sampler.flatchain[:,5], density=True, bins=100, histtype='step',linewidth=3, label='Posterior', color='xkcd:charcoal');\n",
    "ax6.hist(1e6*priorSampler.flatchain[:,5], density=True, bins=100, histtype='step',linewidth=3, label='Prior', color='xkcd:bright orange');\n",
    "ax6.set_xlabel('$\\mathcal{L}_{\\mathrm{RT}}$');\n",
    "ax6.set_ylabel('PDF');\n",
    "qq = 1e6*corner.quantile(sampler.flatchain[:,5],[0.25, 0.5, 0.75])\n",
    "ax6.set_title('$\\mathcal{{L}}_{{\\mathrm{{RT}}}} = {} ^{{+{}}} _{{-{}}}$'.format(round(qq[1],1), round(qq[1]-qq[0],0), round(qq[2]-qq[1],0)))\n",
    "ax6.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "ax6.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "ax6.set_xlim([0,200]);\n",
    "ax6.legend(loc='best')\n",
    "#fig6.savefig(figDir+'/posterior_Loss_XARM.pdf', bbox_inches='tight', dpi=80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/Pr_vs_Loss/Pr_vs_Loss.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Some algebra to work out what kind of sensitivity we need to measure loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Imports\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "from matplotlib.patches import Patch\n",
    "from matplotlib.lines import Line2D\n",
    "#mpl.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "#import uncertainties as unc\n",
    "#from uncertainties import ufloat, umath\n",
    "#from uncertainties import unumpy as unp\n",
    "import os\n",
    "from scipy.special import j0, j1\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "#import emcee, corner\n",
    "from tqdm import tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "ename": "FileExistsError",
     "evalue": "[Errno 17] File exists: '../../'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileExistsError\u001b[0m                           Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-6-38e774802d9e>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     23\u001b[0m \u001b[0msaveFigs\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     24\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0mfigDir\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlistdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 25\u001b[0;31m   \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmkdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfigDir\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mFileExistsError\u001b[0m: [Errno 17] File exists: '../../'"
     ]
    }
   ],
   "source": [
    "# Matplotlib setup\n",
    "# mpl.style.use('fivethirtyeight')\n",
    "mpl.rcParams['lines.linewidth'] = 3\n",
    "mpl.rcParams['font.size'] = 22\n",
    "mpl.rcParams['axes.titlesize']  = 'large'\n",
    "mpl.rcParams['axes.labelsize']  = 'large'\n",
    "mpl.rcParams['xtick.labelsize'] = 'large'\n",
    "mpl.rcParams['ytick.labelsize'] = 'large'\n",
    "mpl.rcParams['axes.formatter.limits'] = [-2,2]\n",
    "mpl.rcParams['axes.grid'] = True\n",
    "mpl.rcParams['grid.linestyle'] = '--'\n",
    "mpl.rcParams['grid.linewidth'] = 0.7\n",
    "mpl.rcParams['grid.alpha'] = 0.4\n",
    "mpl.rcParams['text.usetex'] = False\n",
    "# mpl.rcParams['font.family'] = 'sans'\n",
    "#     mpl.rcParams['font.style'] = 'normal'\n",
    "#     mpl.rcParams['font.weight'] = 'extra bold'\n",
    "mpl.rcParams['legend.loc'] = 'best'\n",
    "mpl.rcParams['legend.fontsize'] = 'small'\n",
    "mpl.rcParams['figure.figsize'] = [12,9]\n",
    "mpl.rcParams['figure.facecolor'] = 'white'\n",
    "figDir = '../../'\n",
    "saveFigs=False\n",
    "if figDir not in os.listdir():\n",
    "  os.mkdir(figDir)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cavity reflectivity\n",
    "The method essentially relies on measuring the cavity reflectivity vs the ITM reflectivity. So let's look at this in the ideal case.\n",
    "\n",
    "$$ r_{\\mathrm{cav}} = \\frac{-r_i + r_e (t_i^2 + r_i^2)e^{-2 i \\phi}}{1 - r_i r_e e^{-2i \\phi}}, \\quad t \\equiv \\sqrt{T}, \\quad r \\equiv \\sqrt{1 - T - \\mathcal{L}}.$$\n",
    "\n",
    "In the above, $\\mathcal{L}$ is the loss we are trying to measure. Of course, we are measuring power, so:\n",
    "\n",
    "$$\\frac{P_{\\mathrm{refl}}}{P_{\\mathrm{in}}} = \\begin{cases}\n",
    "r_{\\mathrm{cav}}^2, \\quad \\text{ETM aligned} & \\\\\n",
    "r_{i}^2, \\quad \\text{ETM misaligned}\n",
    "\\end{cases}$$\n",
    "\n",
    "There are two simple corrections that can be applied straight away. Firstly, for the resonant carrier, $P_{in}^{cav} = P_0(J_0(\\beta_1)^2 \\times J_0(\\beta_2)^2) \\equiv \\gamma P_0$, where $P_0$ is the total power incident on the cavity, and $\\beta_{1,2}$ are the modulation depths at the two RF frequencies (assuming the sidebands are perfectly rejected on resonance, which is a reasonable approximation). For the 40m, $\\beta_1 \\approx 0.18$, $\\beta_2 \\approx 0.22.$\n",
    "\n",
    "Secondly, for the cavity, only a fraction of the incident light is coupled to the cavity. This is quantified by the mode-overlap, $\\eta$, between the input beam and the cavity eigen-axis. For the 40m, $\\eta \\approx 0.92$. So, the above relation may be written more accurately as:\n",
    "\n",
    "$$\\begin{aligned} P_{\\mathrm{refl}} = \\begin{cases}\n",
    "P_0 \\left ( \\eta \\gamma r_{\\mathrm{cav}}^2 + (1-\\eta) + \\eta [2 - J_0^2(\\beta_1) - J_0^2(\\beta_2)] \\right ), & \\text{ETM aligned}  \\\\\n",
    "P_0 r_{i}^2, & \\text{ETM misaligned}\n",
    "\\end{cases} \\end{aligned}.$$\n",
    "\n",
    "It is the ratio between these that we are after, so let's plot that as a function of loss."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "def cavRefl(Lrt, Ti=1.384e-2, Te=13.4e-6, phi=0):\n",
    "    ti = np.sqrt(Ti)\n",
    "    ri = np.sqrt(1 - Ti - Lrt/2)\n",
    "    te = np.sqrt(Te)\n",
    "    re = np.sqrt(1 - Te - Lrt/2)\n",
    "    num = -ri + re*(ti**2 + ri**2)*np.exp(-2j*phi)\n",
    "    den = 1 - ri*re*np.exp(-2j*phi)\n",
    "    return(num/den)\n",
    "\n",
    "def powRat(Lrt, Ti=1.384e-2, Te=13.4e-6, phi=0, b1=0.18, b2=0.22, eta=0.92):\n",
    "    # Enforce physicality\n",
    "    if Ti < 0 or Ti > 1:\n",
    "        Ti = 1.384e-2\n",
    "    if Te < 0 or Te > 1:\n",
    "        Te = 13.7e-6\n",
    "    if b1 < 0 or b1 > 0.5:\n",
    "        b1 = 0.18\n",
    "    if b2 < 0 or b2 > 0.5:\n",
    "        b2 = 0\n",
    "    if eta < 0 or eta > 1:\n",
    "        eta = 0.92\n",
    "    if np.any(Lrt < 0) or np.any(Lrt > 1):\n",
    "        Lrt = 0\n",
    "    rCav = cavRefl(Lrt, Ti, Te, phi)\n",
    "    ri = np.sqrt(1 - Ti - Lrt/2)\n",
    "    #Pl = eta * j0(b1)**2 * j0(b2)**2 * np.abs(rCav)**2 + (1-eta) + 2*eta*j1(b1)**2 + 2*eta*j1(b2)**2\n",
    "    Pl = eta * j0(b1)**2 * j0(b2)**2 * np.abs(rCav)**2 + (1-eta) + eta*(2 - j0(b1)**2 - j0(b2)**2)\n",
    "    return(Pl / ri**2)\n",
    "\n",
    "# For consistency check, compare with Johannes' approximation\n",
    "def powRatJ(Lrt, Ti=1.384e-2, Te=13.4e-6, phi=0, b1=0.18, b2=0.22, eta=0.92):\n",
    "    gam = eta * j0(b1)**2 * j0(b2)**2\n",
    "    #return((1 - 4*gam*(Lrt + Te)/Ti + Ti))\n",
    "    return((1 - 4*gam*(Lrt + Te)/Ti )*(1+Ti))\n",
    "\n",
    "Lrt = 1e-6*np.linspace(0,200,50)\n",
    "#rats = powRat(Lrt)\n",
    "rats = powRat(Lrt)\n",
    "ratsJ = powRatJ(Lrt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Make the plot\n",
    "fig, ax = plt.subplots(1,1,figsize=(12,8))\n",
    "ax.plot(1e6*Lrt, rats, label='exact')\n",
    "ax.plot(1e6*Lrt, ratsJ, label='approximation')\n",
    "ax.legend(loc='best')\n",
    "ax.set_xlabel('$\\mathcal{L}_{rt}$ [ppm]')\n",
    "ax.set_ylabel('$P_{\\mathrm{locked}}/P_{\\mathrm{misaligned}}$');\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "#fig.savefig(figDir+'/comparison.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'ufloat' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-9-6ee33fcca77b>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     17\u001b[0m     \u001b[0;32mreturn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mPl\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0mri\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     18\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 19\u001b[0;31m \u001b[0mTITM\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mufloat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1.384e-2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.01e-2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     20\u001b[0m \u001b[0mTETM\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mufloat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m13.7e-6\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m3e-6\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     21\u001b[0m \u001b[0mb1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0.18\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'ufloat' is not defined"
     ]
    }
   ],
   "source": [
    "# Lets add some uncertainty\n",
    "\n",
    "def ucavRefl(Lrt, Ti=1.384e-2, Te=13.4e-6):\n",
    "    ti = unp.sqrt(Ti)\n",
    "    ri = unp.sqrt(1 - Ti - Lrt/2)\n",
    "    te = unp.sqrt(Te)\n",
    "    re = unp.sqrt(1 - Te - Lrt/2)\n",
    "    num = -ri + re*(ti**2 + ri**2)\n",
    "    den = 1 - ri*re\n",
    "    return(num/den)\n",
    "\n",
    "def upowRat(Lrt, Ti=1.384e-2, Te=13.4e-6, b1=0.18, b2=0.22, eta=0.92):\n",
    "    rCav = ucavRefl(Lrt, Ti, Te)\n",
    "    ri = unp.sqrt(1 - Ti - Lrt/2)\n",
    "    #Pl = eta * (j0(b1)**2 * j0(b2)**2) * np.abs(rCav)**2 + (1-eta) + 2*eta*j1(b1)**2 + 2*eta*j1(b2)**2\n",
    "    Pl = eta * (j0(b1)**2 * j0(b2)**2) * np.abs(rCav)**2 + (1-eta) + eta*(2 - j0(b1)**2 - j0(b2)**2)\n",
    "    return(Pl / ri**2)\n",
    "\n",
    "TITM = ufloat(1.384e-2, 0.01e-2)\n",
    "TETM = ufloat(13.7e-6, 3e-6)\n",
    "b1 = 0.18\n",
    "b2 = 0.22\n",
    "eta = ufloat(0.92, 0.03)\n",
    "\n",
    "ratsUnc = upowRat(Lrt, TITM, TETM, b1, b2, eta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Make the plot\n",
    "fig2, ax2 = plt.subplots(1,1,figsize=(12,8))\n",
    "ax2.plot(1e6*Lrt, unp.nominal_values(ratsUnc), label='Numerical Conversion Function')\n",
    "ax2.fill_between(1e6*Lrt, unp.nominal_values(ratsUnc) - unp.std_devs(ratsUnc), \n",
    "                 unp.nominal_values(ratsUnc) + unp.std_devs(ratsUnc), alpha=0.5,color='xkcd:orange',\n",
    "                label='$T_1 \\pm 0.01 \\%, T_2 \\pm 3 \\ \\mathrm{ppm}, \\eta \\pm 5 \\%$')\n",
    "ax2.legend(loc='best')\n",
    "ax2.set_xlabel('Round Trip Loss [ppm]',fontsize=24)\n",
    "# ax2.set_xlabel('$\\mathcal{L}_{rt}$ [ppm]')\n",
    "ax2.set_ylabel('$P_{\\mathrm{locked}}/P_{\\mathrm{misaligned}}$');\n",
    "ax2.set_xlim([0,200])\n",
    "ax2.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "# fig2.suptitle('Systematic uncertainties on loss measurement');\n",
    "fig2.savefig(figDir+'/systUncLoss.pdf', rasterized=True, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "# Yet another way to do this is to use emcee\n",
    "mu = np.array([1.384e-2, 13.7e-6, 0.92, 0.18, 0.22])\n",
    "sigs = np.array([0.01e-2, 3e-6, 0.03, 0.01, 0.01])\n",
    "lb = np.array([0, 0, 0, 0, 0])\n",
    "ub = np.array([1, 1, 1, 0.4, 0.4])\n",
    "cov = np.dot(np.diag(sigs), np.diag(sigs))\n",
    "icov = np.linalg.inv(cov)\n",
    "\n",
    "\n",
    "def lnProb(x, mu, icov, lb, ub):\n",
    "    if np.any(x < lb) or np.any(x > ub):\n",
    "        return(-np.inf)\n",
    "    else:\n",
    "        diff = x - mu\n",
    "        return(-np.dot(diff, np.dot(diff, icov))/2)\n",
    "    \n",
    "# Set up the emcee\n",
    "nDim = 5\n",
    "nWalkers = 50#0\n",
    "nBurnin = 2000\n",
    "nSamples = 2000\n",
    "sampler = emcee.EnsembleSampler(nWalkers, nDim, lnProb, args=[mu, icov, lb, ub])\n",
    "p0 = emcee.utils.sample_ball(mu, sigs, size=nWalkers)\n",
    "# Actually run the MCMC and look at the sampling, check for unphysical values\n",
    "pos, prob, state = sampler.run_mcmc(p0, nBurnin)\n",
    "sampler.reset()\n",
    "sampler.run_mcmc(pos, nSamples);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3, ax3 = plt.subplots(nDim,nDim, figsize=(16,16))\n",
    "samples = np.copy(sampler.flatchain)\n",
    "samples[:,0] *= 100\n",
    "samples[:,1] *= 1e6\n",
    "corner.corner(samples, fig=fig3);\n",
    "for ii in ax3:\n",
    "    for jj in ii:\n",
    "        jj.tick_params(labelsize='medium')\n",
    "        \n",
    "#fig3.savefig(figDir+'/MCsamples.pdf', bbox_inches='tight', dpi=80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig4, ax4 = plt.subplots(1,1,figsize=(12,8))\n",
    "for ii in tqdm(sampler.flatchain[np.random.randint(len(sampler.flatchain), size=500)]):\n",
    "    ratsMC = powRat(Lrt, Ti=ii[0], Te=ii[1], phi=0, b1=ii[3], b2=ii[4], eta=ii[2])\n",
    "    ax4.plot(1e6*Lrt, ratsMC, color=\"xkcd:peach\", alpha=0.15, linewidth=0.5)\n",
    "\n",
    "# ax4.fill_between(1e6*Lrt, unp.nominal_values(ratsUnc) - unp.std_devs(ratsUnc), \n",
    "#                  unp.nominal_values(ratsUnc) + unp.std_devs(ratsUnc), alpha=0.8,color='xkcd:lilac',\n",
    "#                 label='$T_I \\pm 0.01 \\%, T_E \\pm 3 \\ \\mathrm{ppm}, \\eta \\pm 5 \\%$')\n",
    "    \n",
    "ax4.plot(1e6*Lrt, rats, color=\"xkcd:royal blue\", alpha=0.8, linewidth=2.0)\n",
    "#for ii in tqdm(sampler.flatchain):\n",
    "#    ratsMC = powRat(Lrt, Ti=ii[0], Te=ii[1], phi=0, b1=ii[3], b2=ii[4], eta=ii[2])\n",
    "#    ax4.plot(1e6*Lrt, ratsMC, '.', rasterized=True, alpha=0.01, color='xkcd:ruby', linewidth=0.4);\n",
    "\n",
    "ax4.set_xlim(0,200)\n",
    "ax4.set_ylim(0.955,1.015)\n",
    "\n",
    "ax4.set_xlabel(u'$\\mathcal{L}$ [ppm]')\n",
    "ax4.set_ylabel(u'$P_{\\mathrm{r}}/P_{1}$');\n",
    "\n",
    "legend_elements = [\n",
    "    Line2D([0], [0], color='xkcd:royal blue', lw=2, alpha=0.8, label='Numerical Conversion Function'),\n",
    "#     Patch(facecolor='xkcd:lilac', edgecolor='xkcd:lilac', alpha=0.8, label='Calculated Compound Uncertainty'),\n",
    "    Line2D([0], [0], color='xkcd:peach', lw=2, alpha=0.8, label='MC Uncertainty Simulation (N=500)'),\n",
    "                  ]\n",
    "\n",
    "ax4.legend(handles=legend_elements, loc=1)\n",
    "\n",
    "ax4.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "fig4.savefig(figDir+'/MCloss.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# It is simple enough to invert this approach, and back out the model parameters given a measurement\n",
    "# First, the Bayesian functions\n",
    "def lnPrior(theta, mu, icov, lb, ub):\n",
    "    if np.any(theta < lb) or np.any(theta > ub):\n",
    "        return(-np.inf)\n",
    "    else:\n",
    "        diff = theta - mu\n",
    "        return(-np.dot(diff, np.dot(diff, icov))/2)\n",
    "    \n",
    "def lnLike(theta, dat):\n",
    "    Titm, Tetm, eta, b1, b2, L, sigma = theta\n",
    "    ratTemp = powRat(L, Ti=Titm, Te=Tetm, eta=eta, b1=b1, b2=b2, phi=0)\n",
    "    return(-0.5 * np.sum(np.log(2 * np.pi * sigma**2) + (ratTemp - dat)**2 / sigma**2))\n",
    "\n",
    "def lnPost(theta, mu, icov, lb, ub, dat):\n",
    "    return(lnPrior(theta, mu, icov, lb, ub) + lnLike(theta, dat))\n",
    "\n",
    "# Next, setup the sampler\n",
    "mu = np.array([1.384e-2, 13.7e-6, 0.92, 0.18, 0.22, 30e-6, 0.002])\n",
    "sigs = np.array([0.005e-2, 3e-6, 0.02, 0.01, 0.01, 50e-6, 0.001])\n",
    "lb = np.array([0, 0, 0, 0, 0, 0, 0])\n",
    "ub = np.array([1, 1, 1, 0.4, 0.4, 1000e-6, 0.5])\n",
    "cov = np.dot(np.diag(sigs), np.diag(sigs))\n",
    "icov = np.linalg.inv(cov)\n",
    "dat = 1.006\n",
    "\n",
    "nDim = 7\n",
    "nWalkers = 250#0\n",
    "nBurnin = 2000\n",
    "nSamples = 2000\n",
    "sampler = emcee.EnsembleSampler(nWalkers, nDim, lnPost, args=[mu, icov, lb, ub, dat])\n",
    "priorSampler = emcee.EnsembleSampler(nWalkers, nDim, lnPrior, args=[mu, icov, lb, ub])\n",
    "\n",
    "p0 = emcee.utils.sample_ball(mu, sigs, size=nWalkers)\n",
    "pos, prob, state = priorSampler.run_mcmc(p0, nBurnin)\n",
    "priorSampler.reset()\n",
    "p0, prob, state = priorSampler.run_mcmc(pos, nSamples);\n",
    "\n",
    "# Actually run the MCMC and look at the sampling, check for unphysical values\n",
    "pos, prob, state = sampler.run_mcmc(p0, nBurnin)\n",
    "sampler.reset()\n",
    "sampler.run_mcmc(pos, nSamples);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig5, ax5 = plt.subplots(nDim-1,nDim-1, figsize=(20,20))\n",
    "samples = np.copy(sampler.flatchain)\n",
    "samples = np.delete(samples, 5, axis=1)\n",
    "samples[:,0] *= 100\n",
    "samples[:,1] *= 1e6\n",
    "corner.corner(samples, \n",
    "              show_titles=True,\n",
    "              title_fmt='.2f', linewidth=2,\n",
    "              labels=['$T_{\\mathrm{I}} [\\%]$', '$T_{\\mathrm{E}}$ [ppm]', '$\\eta$', '$\\\\beta_{1}$', '$\\\\beta_{2}$', '$\\sigma$'],\n",
    "              fig=fig5, hist_kwargs={'density':True, 'linewidth':3});\n",
    "priors, _, _ = priorSampler.run_mcmc(p0, nSamples);\n",
    "priors = np.delete(priorSampler.flatchain, 5, axis=1)\n",
    "priors[:,0] *= 100\n",
    "priors[:,1] *= 1e6\n",
    "corner.corner(priors, color='xkcd:bright orange', alpha=0.05, fig=fig5, linewidth=3, hist_kwargs={'density':True, 'linewidth':3, 'linestyle':'--', 'alpha':0.5})\n",
    "for ii in ax5:\n",
    "    for jj in ii:\n",
    "        jj.tick_params(labelsize='medium')\n",
    "ax5[5,5].xaxis.set_major_formatter(FormatStrFormatter(\"%.3f\"))\n",
    "ax5[5,0].yaxis.set_major_formatter(FormatStrFormatter(\"%.3f\"))\n",
    "        \n",
    "#fig5.savefig(figDir+'/posterior_modelParams_XARM.pdf', bbox_inches='tight', dpi=80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# And a dedicated one for the loss histogram\n",
    "fig6, ax6 = plt.subplots(1,1,figsize=(16,9))\n",
    "ax6.hist(1e6*sampler.flatchain[:,5], density=True, bins=100, histtype='step',linewidth=3, label='Posterior', color='xkcd:charcoal');\n",
    "ax6.hist(1e6*priorSampler.flatchain[:,5], density=True, bins=100, histtype='step',linewidth=3, label='Prior', color='xkcd:bright orange');\n",
    "ax6.set_xlabel('$\\mathcal{L}_{\\mathrm{RT}}$');\n",
    "ax6.set_ylabel('PDF');\n",
    "qq = 1e6*corner.quantile(sampler.flatchain[:,5],[0.25, 0.5, 0.75])\n",
    "ax6.set_title('$\\mathcal{{L}}_{{\\mathrm{{RT}}}} = {} ^{{+{}}} _{{-{}}}$'.format(round(qq[1],1), round(qq[1]-qq[0],0), round(qq[2]-qq[1],0)))\n",
    "ax6.xaxis.set_major_formatter(FormatStrFormatter('%2d'))\n",
    "ax6.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "ax6.set_xlim([0,200]);\n",
    "ax6.legend(loc='best')\n",
    "#fig6.savefig(figDir+'/posterior_Loss_XARM.pdf', bbox_inches='tight', dpi=80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/TIS/.ipynb_checkpoints/AnalyzeTIS_data-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import csv\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class TISMeas:\n",
    "    def __init__(self, Name, Filename, Waist):\n",
    "        self.Name = Name\n",
    "        self.Filename = Filename\n",
    "        self.Waist = Waist\n",
    "        self. x = self.y = self.TIS = self.Meas = np.array([])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# L = 38.45833 #40m cavity Length [m]\n",
    "# f = 59.62/2 #ETMX focal length [m]\n",
    "# q = np.sqrt(-L**2+2*L*f) #Beam parameter at the waist (ITMX) [m]\n",
    "# GouyPhase = 2*np.arccos(np.sqrt(1-L/(2*f)))\n",
    "# wl = 1.064e-6 #Wavelength of laser [m]\n",
    "# w_ITM = np.sqrt(q*wl/np.pi) #Gaussian beam waist [m]\n",
    "# w_ETM = np.sqrt(wl/(np.imag(-1/(1j*q+L))*np.pi))\n",
    "TISMeases = np.array([TISMeas(\"EM6\", \"etmu06_tis_102220_1c.txt\", 0.52e-2),\n",
    "                      TISMeas(\"EM8\", \"etmu08_tis_102920_1c.txt\", 0.52e-2),\n",
    "                      TISMeas(\"IM1\", \"itmu-sn01_tis_093020_1c.txt\", 0.3e-2),\n",
    "                      TISMeas(\"IM2\", \"itmu-sn02_tis_100120_1c.txt\", 0.3e-2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load TIS measurement files\n",
    "for TISMeas_ in TISMeases:\n",
    "    with open(TISMeas_.Filename, newline='') as TISpoints:\n",
    "        TIS_reader = csv.reader(TISpoints, delimiter = ' ')\n",
    "        for line in TIS_reader:\n",
    "            if TIS_reader.line_num==1: continue\n",
    "            line = np.array(line)\n",
    "            line = line[line!='']\n",
    "            TISMeas_.x = np.append(TISMeas_.x, 0.3*float(line[0]))\n",
    "            TISMeas_.y = np.append(TISMeas_.y, 0.3*float(line[1]))\n",
    "            TISMeas_.TIS = np.append(TISMeas_.TIS, float(line[2]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TISMeases[0].Name"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot the TIS maps\n",
    "for TISMeas_ in TISMeases:\n",
    "    fig, ax = plt.subplots(figsize=(10, 8))\n",
    "    cs = ax.scatter(TISMeas_.x,TISMeas_.y,s=15,c=TISMeas_.TIS,cmap=plt.get_cmap(\"coolwarm\"),norm=mpl.colors.LogNorm(),edgecolors='none',marker='s')\n",
    "    cbar = fig.colorbar(cs)\n",
    "    cbar.ax.set_title('ppm', size=30,weight='bold')\n",
    "    cbar.ax.tick_params(labelsize=30)\n",
    "    #ax.set_title('ATF 3″ HR Mirror (ITMU1, ↑@Y+)\\n TIS Measurement ($\\phi_{beam}$ = 0.3 mm, Step= 0.3 mm)', size=15, weight='bold')\n",
    "    ax.set_title('{}'.format(TISMeas_.Name), size=30, weight='bold')\n",
    "    ax.tick_params(labelsize=30)\n",
    "    ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "    ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "    fig.savefig(figdir+'{}_TIS_Map.png'.format(TISMeas_.Name), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot the TIS histograms\n",
    "for TISMeas_ in TISMeases:\n",
    "    fig, ax = plt.subplots(figsize=(10, 5))\n",
    "    ax.hist(TISMeas_.TIS,1000,histtype='step',linewidth=3)\n",
    "    ax.set_title('{}'.format(TISMeas_.Name), size=30, weight='bold')\n",
    "    ax.set_xscale('Log')\n",
    "    ax.set_yscale('Log')\n",
    "    #ax.set_xlabel('HR Scattering (ppm, 1° ≤ θ ≤ 75°)',size=30, weight='bold')\n",
    "    ax.set_xlabel('HR Scattering [ppm]',size=30, weight='bold')\n",
    "    ax.set_ylabel('Counts',size=30, weight='bold')\n",
    "    ax.tick_params(labelsize=30)\n",
    "    print('Mean TIS is {:.2f} ppm'.format(TISMeas_.TIS.mean()))\n",
    "    print('RMS TIS is {:.2f} ppm'.format(TISMeas_.TIS.std()))\n",
    "    fig.savefig(figdir+'{}_TIS_Histogram.pdf'.format(TISMeas_.Name), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate loss statistics\n",
    "w_TIS = 0.3e-3/2 # TIS beam waist [m]\n",
    "Alpha = (np.cos(0)-np.cos(np.pi))/(np.cos(2*np.pi/180)-np.cos(2*75*np.pi/180)) #Extrapolation factor assuming Lambertian scatter\n",
    "\n",
    "N = 1000 # Number of displacements\n",
    "Disp_STD = 1 # STD of displacements [mm]\n",
    "\n",
    "for TISMeas_ in TISMeases:\n",
    "    TISMeas_.Meas = []\n",
    "    Disps = np.random.normal(loc=0, scale = Disp_STD, size=N)\n",
    "    for Disp in Disps:\n",
    "        xm = (TISMeas_.x+Disp)*1e-3 # [m]\n",
    "        ym = (TISMeas_.y+Disp)*1e-3 # [m]\n",
    "        TISMeas_.Meas = np.append(TISMeas_.Meas, np.sum(TISMeas_.TIS*np.exp(-2*(xm**2+ym**2)/TISMeas_.Waist**2)*2*(w_TIS/TISMeas_.Waist)**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for TISMeas_ in TISMeases:\n",
    "    print(TISMeas_.Name + ':')\n",
    "    print('Scatter loss between 1$^\\circ$ and 75$^\\circ$ is {:.2f} $\\pm$ {:.2f} ppm'.format(TISMeas_.Meas.mean(),TISMeas_.Meas.std()))\n",
    "    print('Scatter loss between 0$^\\circ$ and 90$^\\circ$, assuming Lambertian scattering, is {:.2f} $\\pm$ {:.2f} ppm'.format(TISMeas_.Meas.mean()*Alpha,TISMeas_.Meas.std()*Alpha))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/TIS/AnalyzeTIS_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import csv\n",
    "figdir = '../../'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class TISMeas:\n",
    "    def __init__(self, Name, Filename, Waist):\n",
    "        self.Name = Name\n",
    "        self.Filename = Filename\n",
    "        self.Waist = Waist\n",
    "        self. x = self.y = self.TIS = self.Meas = np.array([])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# L = 38.45833 #40m cavity Length [m]\n",
    "# f = 59.62/2 #ETMX focal length [m]\n",
    "# q = np.sqrt(-L**2+2*L*f) #Beam parameter at the waist (ITMX) [m]\n",
    "# GouyPhase = 2*np.arccos(np.sqrt(1-L/(2*f)))\n",
    "# wl = 1.064e-6 #Wavelength of laser [m]\n",
    "# w_ITM = np.sqrt(q*wl/np.pi) #Gaussian beam waist [m]\n",
    "# w_ETM = np.sqrt(wl/(np.imag(-1/(1j*q+L))*np.pi))\n",
    "TISMeases = np.array([TISMeas(\"EM6\", \"etmu06_tis_102220_1c.txt\", 0.52e-2),\n",
    "                      TISMeas(\"EM8\", \"etmu08_tis_102920_1c.txt\", 0.52e-2),\n",
    "                      TISMeas(\"IM1\", \"itmu-sn01_tis_093020_1c.txt\", 0.3e-2),\n",
    "                      TISMeas(\"IM2\", \"itmu-sn02_tis_100120_1c.txt\", 0.3e-2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load TIS measurement files\n",
    "for TISMeas_ in TISMeases:\n",
    "    with open(TISMeas_.Filename, newline='') as TISpoints:\n",
    "        TIS_reader = csv.reader(TISpoints, delimiter = ' ')\n",
    "        for line in TIS_reader:\n",
    "            if TIS_reader.line_num==1: continue\n",
    "            line = np.array(line)\n",
    "            line = line[line!='']\n",
    "            TISMeas_.x = np.append(TISMeas_.x, 0.3*float(line[0]))\n",
    "            TISMeas_.y = np.append(TISMeas_.y, 0.3*float(line[1]))\n",
    "            TISMeas_.TIS = np.append(TISMeas_.TIS, float(line[2]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TISMeases[0].Name"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot the TIS maps\n",
    "for TISMeas_ in TISMeases:\n",
    "    fig, ax = plt.subplots(figsize=(10, 8))\n",
    "    cs = ax.scatter(TISMeas_.x,TISMeas_.y,s=15,c=TISMeas_.TIS,cmap=plt.get_cmap(\"coolwarm\"),norm=mpl.colors.LogNorm(),edgecolors='none',marker='s')\n",
    "    cbar = fig.colorbar(cs)\n",
    "    cbar.ax.set_title('ppm', size=30,weight='bold')\n",
    "    cbar.ax.tick_params(labelsize=30)\n",
    "    #ax.set_title('ATF 3″ HR Mirror (ITMU1, ↑@Y+)\\n TIS Measurement ($\\phi_{beam}$ = 0.3 mm, Step= 0.3 mm)', size=15, weight='bold')\n",
    "    ax.set_title('{}'.format(TISMeas_.Name), size=30, weight='bold')\n",
    "    ax.tick_params(labelsize=30)\n",
    "    ax.set_xlabel('X [mm]', size=30, weight='bold')\n",
    "    ax.set_ylabel('Y [mm]', size=30, weight='bold')\n",
    "    fig.savefig(figdir+'{}_TIS_Map.png'.format(TISMeas_.Name), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot the TIS histograms\n",
    "for TISMeas_ in TISMeases:\n",
    "    fig, ax = plt.subplots(figsize=(10, 5))\n",
    "    ax.hist(TISMeas_.TIS,1000,histtype='step',linewidth=3)\n",
    "    ax.set_title('{}'.format(TISMeas_.Name), size=30, weight='bold')\n",
    "    ax.set_xscale('Log')\n",
    "    ax.set_yscale('Log')\n",
    "    #ax.set_xlabel('HR Scattering (ppm, 1° ≤ θ ≤ 75°)',size=30, weight='bold')\n",
    "    ax.set_xlabel('HR Scattering [ppm]',size=30, weight='bold')\n",
    "    ax.set_ylabel('Counts',size=30, weight='bold')\n",
    "    ax.tick_params(labelsize=30)\n",
    "    print('Mean TIS is {:.2f} ppm'.format(TISMeas_.TIS.mean()))\n",
    "    print('RMS TIS is {:.2f} ppm'.format(TISMeas_.TIS.std()))\n",
    "    fig.savefig(figdir+'{}_TIS_Histogram.pdf'.format(TISMeas_.Name), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate loss statistics\n",
    "w_TIS = 0.3e-3/2 # TIS beam waist [m]\n",
    "Alpha = (np.cos(0)-np.cos(np.pi))/(np.cos(2*np.pi/180)-np.cos(2*75*np.pi/180)) #Extrapolation factor assuming Lambertian scatter\n",
    "\n",
    "N = 1000 # Number of displacements\n",
    "Disp_STD = 1 # STD of displacements [mm]\n",
    "\n",
    "for TISMeas_ in TISMeases:\n",
    "    TISMeas_.Meas = []\n",
    "    Disps = np.random.normal(loc=0, scale = Disp_STD, size=N)\n",
    "    for Disp in Disps:\n",
    "        xm = (TISMeas_.x+Disp)*1e-3 # [m]\n",
    "        ym = (TISMeas_.y+Disp)*1e-3 # [m]\n",
    "        TISMeas_.Meas = np.append(TISMeas_.Meas, np.sum(TISMeas_.TIS*np.exp(-2*(xm**2+ym**2)/TISMeas_.Waist**2)*2*(w_TIS/TISMeas_.Waist)**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for TISMeas_ in TISMeases:\n",
    "    print(TISMeas_.Name + ':')\n",
    "    print('Scatter loss between 1$^\\circ$ and 75$^\\circ$ is {:.2f} $\\pm$ {:.2f} ppm'.format(TISMeas_.Meas.mean(),TISMeas_.Meas.std()))\n",
    "    print('Scatter loss between 0$^\\circ$ and 90$^\\circ$, assuming Lambertian scattering, is {:.2f} $\\pm$ {:.2f} ppm'.format(TISMeas_.Meas.mean()*Alpha,TISMeas_.Meas.std()*Alpha))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scripts/Theory/Scattering_Fresnel.m <==
clf
subaxis(1,1,1,'MR',0,'ML',0,'MT',0,'MB',0);
f = gcf; 

rpos = 0.75; % field location @ r-plane
N =1000;
W = .5;
x0 = linspace(-W,W,N);
xMag = 1.1;
Rc = 0.15; % Radius of curvature
dt = 0.2; % mirror thickness
L = 3; % far plane
kx =4;
h0 = 0.025;
h = h0*cos(2*pi*kx*x0);
sph = Rc*x0.^2;
Lmin = min(sph);
Lmax = L;
mir = sph+h;
dtmax = max(h) + max(sph);
line(sph,x0,'Color','k','LineStyle','-','LineWidth',1) % gaussian surface
line(mir,x0,'LineWidth',2) % mirror surface
line([-dt dtmax], [1 1]*W,'LineWidth',2) % mirror top
line([-dt dtmax], -[1 1]*W,'LineWidth',2) % mirror bottom
% line(-dt*[1 1],[-1 1]) % mirror back

line(Lmin*[1 1],[-xMag 1],'Color','k','LineStyle','-.','LineWidth',1) % gaussian surface reference
line(Lmax*[1 1],[-xMag 1],'Color','k','LineStyle','-.','LineWidth',1) % r-plane  surface reference
line(L*[1 1],[-1 1],'LineWidth',2) % r-plane
arrow([Lmin -xMag 0],[Lmax -xMag 0],8,'BaseAngle',60,'Length',15,'Width',1)
arrow([Lmax -xMag 0],[Lmin -xMag 0],8,'BaseAngle',60,'Length',15,'Width',1)
% optical axis
line(L*[-1 2],[0 0],'LineWidth',1,'LineStyle',':') 

% Texts and Equations
EqSz = 35;
text((Lmin+Lmax)/2,-xMag-.1,'$$z-z_0$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','center')
text(Lmin+0.25,0,'$$\frac{\exp[-ikr]}{r}$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','left')
text((Lmin+Lmax)/2+.3,0.1,'$$\theta(r)$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','center','Rotation',0)
% text(Lmax+.15,rpos,'$$E(x,y,z)$$','FontSize',EqSz,'Interpreter','latex',...
%     'Rotation',0, 'HorizontalAlignment','left')
% text(Lmin,0,'$$E(x_0,y_0,z_0)$$','FontSize',EqSz,'Interpreter','latex',...
%     'Rotation',0, 'HorizontalAlignment','right')
text(Lmax,1.1,'$$E(x,y,z)$$','FontSize',EqSz,'Interpreter','latex',...
    'Rotation',0, 'HorizontalAlignment','center')
text(Lmin,1.1,'$$E(x_0,y_0,z_0)$$','FontSize',EqSz,'Interpreter','latex',...
    'Rotation',0, 'HorizontalAlignment','center')
xlim([-.35 L+.3])
ylim([-1.3 1.2])
% axis equal
% axis tight
axis off
hold on
axis(axis)
for n = [1,1000]
    % exp[]
    arrow([mir(n) x0(n) 0],[L rpos 0],8,'BaseAngle',45,'Length',0)
    arrow([mir(n) x0(n) 0],[(L+mir(n))/2 (x0(n)+rpos)/2 0],8,'BaseAngle',45,'Length',13)
    % E(x0,..)
%     arrow([-0.5 0 0], [mir(n) x0(n) 0],8,'BaseAngle',45,'Length',5)
end
% arrow([L rpos 0],[L+.25 rpos 0],8,'BaseAngle',45,'Width',1.5,'Length',20)

y = sqrt(.25 - x0.^2)+1.1;
angSpan = 645;
plot(y(N/2:angSpan),x0(N/2:angSpan),'LineWidth',2,'Color','k')
% % Coordinates
% arrow([0 -1.5 0],[.3 -1.5 0],8,'BaseAngle',45,'Width',1)
% arrow([0 -1.5 0],[0 -1.2 0],8,'BaseAngle',45,'Width',1)

% destination plane arrows
arrow([L+.04 0 0],[L+.04 rpos 0],13,'BaseAngle',90,'Width',1)
text(Lmax+.06,rpos/2,'$$x$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','left')

set(gcf,'Position',[0 500 1000 500])

%% save figure
set(f,'Units','Inches');
pos = get(f,'Position');
set(f,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(f,'scatter_setup','-dpdf','-r0')
!mv scatter_setup.pdf ../../

==> Figures/Scripts/Theory/arrow.m <==
function [h,yy,zz] = arrow(varargin)
% ARROW  Draw a line with an arrowhead.
%
%  ARROW(Start,Stop) draws a line with an arrow from Start to Stop (points
%        should be vectors of length 2 or 3, or matrices with 2 or 3
%        columns), and returns the graphics handle of the arrow(s).
%
%  ARROW uses the mouse (click-drag) to create an arrow.
%
%  ARROW DEMO & ARROW DEMO2 show 3-D & 2-D demos of the capabilities of ARROW.
%
%  ARROW may be called with a normal argument list or a property-based list.
%        ARROW(Start,Stop,Length,BaseAngle,TipAngle,Width,Page,CrossDir) is
%        the full normal argument list, where all but the Start and Stop
%        points are optional.  If you need to specify a later argument (e.g.,
%        Page) but want default values of earlier ones (e.g., TipAngle),
%        pass an empty matrix for the earlier ones (e.g., TipAngle=[]).
%
%  ARROW('Property1',PropVal1,'Property2',PropVal2,...) creates arrows with the
%        given properties, using default values for any unspecified or given as
%        'default' or NaN.  Some properties used for line and patch objects are
%        used in a modified fashion, others are passed directly to LINE, PATCH,
%        or SET.  For a detailed properties explanation, call ARROW PROPERTIES.
%
%        Start         The starting points.                     B
%        Stop          The end points.                         /|\           ^
%        Length        Length of the arrowhead in pixels.     /|||\          |
%        BaseAngle     Base angle in degrees (ADE).          //|||\\        L|
%        TipAngle      Tip angle in degrees (ABC).          ///|||\\\       e|
%        Width         Width of the base in pixels.        ////|||\\\\      n|
%        Page          Use hardcopy proportions.          /////|D|\\\\\     g|
%        CrossDir      Vector || to arrowhead plane.     ////  |||  \\\\    t|
%        NormalDir     Vector out of arrowhead plane.   ///    |||    \\\   h|
%        Ends          Which end has an arrowhead.     //<----->||      \\   |
%        ObjectHandles Vector of handles to update.   /   base |||        \  V
%                                                    E    angle||<-------->C
%  ARROW(H,'Prop1',PropVal1,...), where H is a                 |||tipangle
%        vector of handles to previously-created arrows        |||
%        and/or line objects, will update the previously-      |||
%        created arrows according to the current view       -->|A|<-- width
%        and any specified properties, and will convert
%        two-point line objects to corresponding arrows.  ARROW(H) will update
%        the arrows if the current view has changed.  Root, figure, or axes
%        handles included in H are replaced by all descendant Arrow objects.
%
%  A property list can follow any specified normal argument list, e.g.,
%  ARROW([1 2 3],[0 0 0],36,'BaseAngle',60) creates an arrow from (1,2,3) to
%  the origin, with an arrowhead of length 36 pixels and 60-degree base angle.
%
%  The basic arguments or properties can generally be vectorized to create
%  multiple arrows with the same call.  This is done by passing a property
%  with one row per arrow, or, if all arrows are to have the same property
%  value, just one row may be specified.
%
%  You may want to execute AXIS(AXIS) before calling ARROW so it doesn't change
%  the axes on you; ARROW determines the sizes of arrow components BEFORE the
%  arrow is plotted, so if ARROW changes axis limits, arrows may be malformed.
%
%  This version of ARROW uses features of MATLAB 6.x and is incompatible with
%  earlier MATLAB versions (ARROW for MATLAB 4.2c is available separately);
%  some problems with perspective plots still exist.

% Copyright (c)1995-2009, Dr. Erik A. Johnson <JohnsonE@usc.edu>, 5/20/2009
% http://www.usc.edu/civil_eng/johnsone/

% Revision history:
%    5/20/09  EAJ  Fix view direction in (3D) demo.
%    6/26/08  EAJ  Replace eval('trycmd','catchcmd') with try, trycmd; catch,
%                    catchcmd; end; -- break's MATLAB 5 compatibility.
%    8/26/03  EAJ  Eliminate OpenGL attempted fix since it didn't fix anyway.
%   11/15/02  EAJ  Accomodate how MATLAB 6.5 handles NaN and logicals
%    7/28/02  EAJ  Tried (but failed) work-around for MATLAB 6.x / OpenGL bug
%                    if zero 'Width' or not double-ended
%   11/10/99  EAJ  Add logical() to eliminate zero index problem in MATLAB 5.3.
%   11/10/99  EAJ  Corrected warning if axis limits changed on multiple axes.
%   11/10/99  EAJ  Update e-mail address.
%    2/10/99  EAJ  Some documentation updating.
%    2/24/98  EAJ  Fixed bug if Start~=Stop but both colinear with viewpoint.
%    8/14/97  EAJ  Added workaround for MATLAB 5.1 scalar logical transpose bug.
%    7/21/97  EAJ  Fixed a few misc bugs.
%    7/14/97  EAJ  Make arrow([],'Prop',...) do nothing (no old handles)
%    6/23/97  EAJ  MATLAB 5 compatible version, release.
%    5/27/97  EAJ  Added Line Arrows back in.  Corrected a few bugs.
%    5/26/97  EAJ  Changed missing Start/Stop to mouse-selected arrows.
%    5/19/97  EAJ  MATLAB 5 compatible version, beta.
%    4/13/97  EAJ  MATLAB 5 compatible version, alpha.
%    1/31/97  EAJ  Fixed bug with multiple arrows and unspecified Z coords.
%   12/05/96  EAJ  Fixed one more bug with log plots and NormalDir specified
%   10/24/96  EAJ  Fixed bug with log plots and NormalDir specified
%   11/13/95  EAJ  Corrected handling for 'reverse' axis directions
%   10/06/95  EAJ  Corrected occasional conflict with SUBPLOT
%    4/24/95  EAJ  A major rewrite.
%    Fall 94  EAJ  Original code.

% Things to be done:
%  - in the arrow_clicks section, prompt by printing to the screen so that
%    the user knows what's going on; also make sure the figure is brought
%    to the front.
%  - segment parsing, computing, and plotting into separate subfunctions
%  - change computing from Xform to Camera paradigms
%     + this will help especially with 3-D perspective plots
%     + if the WarpToFill section works right, remove warning code
%     + when perpsective works properly, remove perspective warning code
%  - add cell property values and struct property name/values (like get/set)
%  - get rid of NaN as the "default" data label
%     + perhaps change userdata to a struct and don't include (or leave
%       empty) the values specified as default; or use a cell containing
%       an empty matrix for a default value
%  - add functionality of GET to retrieve current values of ARROW properties

% Many thanks to Keith Rogers <kerog@ai.mit.com> for his many excellent
% suggestions and beta testing.  Check out his shareware package MATDRAW
% (at ftp://ftp.mathworks.com/pub/contrib/v5/graphics/matdraw/) -- he has
% permission to distribute ARROW with MATDRAW.

% Permission is granted to distribute ARROW with the toolboxes for the book
% "Solving Solid Mechanics Problems with MATLAB 5", by F. Golnaraghi et al.
% (Prentice Hall, 1999).

% Permission is granted to Dr. Josef Bigun to distribute ARROW with his
% software to reproduce the figures in his image analysis text.

% global variable initialization
global ARROW_PERSP_WARN ARROW_STRETCH_WARN ARROW_AXLIMITS
if isempty(ARROW_PERSP_WARN  ), ARROW_PERSP_WARN  =1; end;
if isempty(ARROW_STRETCH_WARN), ARROW_STRETCH_WARN=1; end;

% Handle callbacks
if (nargin>0 & isstr(varargin{1}) & strcmp(lower(varargin{1}),'callback')),
	arrow_callback(varargin{2:end}); return;
end;

% Are we doing the demo?
c = sprintf('\n');
if (nargin==1 & isstr(varargin{1})),
	arg1 = lower(varargin{1});
	if strncmp(arg1,'prop',4), arrow_props;
	elseif strncmp(arg1,'demo',4)
		clf reset
		demo_info = arrow_demo;
		if ~strncmp(arg1,'demo2',5),
			hh=arrow_demo3(demo_info);
		else,
			hh=arrow_demo2(demo_info);
		end;
		if (nargout>=1), h=hh; end;
	elseif strncmp(arg1,'fixlimits',3),
		arrow_fixlimits(ARROW_AXLIMITS);
		ARROW_AXLIMITS=[];
	elseif strncmp(arg1,'help',4),
		disp(help(mfilename));
	else,
		error([upper(mfilename) ' got an unknown single-argument string ''' deblank(arg1) '''.']);
	end;
	return;
end;

% Check # of arguments
if (nargout>3), error([upper(mfilename) ' produces at most 3 output arguments.']); end;

% find first property number
firstprop = nargin+1;
for k=1:length(varargin), if ~isnumeric(varargin{k}), firstprop=k; break; end; end;
lastnumeric = firstprop-1;

% check property list
if (firstprop<=nargin),
	for k=firstprop:2:nargin,
		curarg = varargin{k};
		if ~isstr(curarg) | sum(size(curarg)>1)>1,
			error([upper(mfilename) ' requires that a property name be a single string.']);
		end;
	end;
	if (rem(nargin-firstprop,2)~=1),
		error([upper(mfilename) ' requires that the property ''' ...
		       varargin{nargin} ''' be paired with a property value.']);
	end;
end;

% default output
if (nargout>0), h=[]; end;
if (nargout>1), yy=[]; end;
if (nargout>2), zz=[]; end;

% set values to empty matrices
start      = [];
stop       = [];
len        = [];
baseangle  = [];
tipangle   = [];
wid        = [];
page       = [];
crossdir   = [];
ends       = [];
ax         = [];
oldh       = [];
ispatch    = [];
defstart      = [NaN NaN NaN];
defstop       = [NaN NaN NaN];
deflen        = 16;
defbaseangle  = 90;
deftipangle   = 16;
defwid        = 0;
defpage       = 0;
defcrossdir   = [NaN NaN NaN];
defends       = 1;
defoldh       = [];
defispatch    = 1;

% The 'Tag' we'll put on our arrows
ArrowTag = 'Arrow';

% check for oldstyle arguments
if (firstprop==2),
	% assume arg1 is a set of handles
	oldh = varargin{1}(:);
	if isempty(oldh), return; end;
elseif (firstprop>9),
	error([upper(mfilename) ' takes at most 8 non-property arguments.']);
elseif (firstprop>2),
	{start,stop,len,baseangle,tipangle,wid,page,crossdir};
	args = [varargin(1:firstprop-1) cell(1,length(ans)-(firstprop-1))];
	[start,stop,len,baseangle,tipangle,wid,page,crossdir] = deal(args{:});
end;

% parse property pairs
extraprops={};
for k=firstprop:2:nargin,
	prop = varargin{k};
	val  = varargin{k+1};
	prop = [lower(prop(:)') '      '];
	if     strncmp(prop,'start' ,5),   start      = val;
	elseif strncmp(prop,'stop'  ,4),   stop       = val;
	elseif strncmp(prop,'len'   ,3),   len        = val(:);
	elseif strncmp(prop,'base'  ,4),   baseangle  = val(:);
	elseif strncmp(prop,'tip'   ,3),   tipangle   = val(:);
	elseif strncmp(prop,'wid'   ,3),   wid        = val(:);
	elseif strncmp(prop,'page'  ,4),   page       = val;
	elseif strncmp(prop,'cross' ,5),   crossdir   = val;
	elseif strncmp(prop,'norm'  ,4),   if (isstr(val)), crossdir=val; else, crossdir=val*sqrt(-1); end;
	elseif strncmp(prop,'end'   ,3),   ends       = val;
	elseif strncmp(prop,'object',6),   oldh       = val(:);
	elseif strncmp(prop,'handle',6),   oldh       = val(:);
	elseif strncmp(prop,'type'  ,4),   ispatch    = val;
	elseif strncmp(prop,'userd' ,5),   %ignore it
	else,
		% make sure it is a valid patch or line property
		try
			get(0,['DefaultPatch' varargin{k}]);
		catch
			errstr = lasterr;
			try
				get(0,['DefaultLine' varargin{k}]);
			catch
				errstr(1:max(find(errstr==char(13)|errstr==char(10)))) = '';
				error([upper(mfilename) ' got ' errstr]);
			end
		end;
		extraprops={extraprops{:},varargin{k},val};
	end;
end;

% Check if we got 'default' values
start     = arrow_defcheck(start    ,defstart    ,'Start'        );
stop      = arrow_defcheck(stop     ,defstop     ,'Stop'         );
len       = arrow_defcheck(len      ,deflen      ,'Length'       );
baseangle = arrow_defcheck(baseangle,defbaseangle,'BaseAngle'    );
tipangle  = arrow_defcheck(tipangle ,deftipangle ,'TipAngle'     );
wid       = arrow_defcheck(wid      ,defwid      ,'Width'        );
crossdir  = arrow_defcheck(crossdir ,defcrossdir ,'CrossDir'     );
page      = arrow_defcheck(page     ,defpage     ,'Page'         );
ends      = arrow_defcheck(ends     ,defends     ,''             );
oldh      = arrow_defcheck(oldh     ,[]          ,'ObjectHandles');
ispatch   = arrow_defcheck(ispatch  ,defispatch  ,''             );

% check transpose on arguments
[m,n]=size(start   );   if any(m==[2 3])&(n==1|n>3),   start    = start';      end;
[m,n]=size(stop    );   if any(m==[2 3])&(n==1|n>3),   stop     = stop';       end;
[m,n]=size(crossdir);   if any(m==[2 3])&(n==1|n>3),   crossdir = crossdir';   end;

% convert strings to numbers
if ~isempty(ends) & isstr(ends),
	endsorig = ends;
	[m,n] = size(ends);
	col = lower([ends(:,1:min(3,n)) ones(m,max(0,3-n))*' ']);
	ends = NaN*ones(m,1);
	oo = ones(1,m);
	ii=find(all(col'==['non']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*0; end;
	ii=find(all(col'==['sto']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*1; end;
	ii=find(all(col'==['sta']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*2; end;
	ii=find(all(col'==['bot']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*3; end;
	if any(isnan(ends)),
		ii = min(find(isnan(ends)));
		error([upper(mfilename) ' does not recognize ''' deblank(endsorig(ii,:)) ''' as a valid ''Ends'' value.']);
	end;
else,
	ends = ends(:);
end;
if ~isempty(ispatch) & isstr(ispatch),
	col = lower(ispatch(:,1));
	patchchar='p'; linechar='l'; defchar=' ';
	mask = col~=patchchar & col~=linechar & col~=defchar;
	if any(mask),
		error([upper(mfilename) ' does not recognize ''' deblank(ispatch(min(find(mask)),:)) ''' as a valid ''Type'' value.']);
	end;
	ispatch = (col==patchchar)*1 + (col==linechar)*0 + (col==defchar)*defispatch;
else,
	ispatch = ispatch(:);
end;
oldh = oldh(:);

% check object handles
if ~all(ishandle(oldh)), error([upper(mfilename) ' got invalid object handles.']); end;

% expand root, figure, and axes handles
if ~isempty(oldh),
	ohtype = get(oldh,'Type');
	mask = strcmp(ohtype,'root') | strcmp(ohtype,'figure') | strcmp(ohtype,'axes');
	if any(mask),
		oldh = num2cell(oldh);
		for ii=find(mask)',
			oldh(ii) = {findobj(oldh{ii},'Tag',ArrowTag)};
		end;
		oldh = cat(1,oldh{:});
		if isempty(oldh), return; end; % no arrows to modify, so just leave
	end;
end;

% largest argument length
[mstart,junk]=size(start); [mstop,junk]=size(stop); [mcrossdir,junk]=size(crossdir);
argsizes = [length(oldh) mstart mstop                              ...
            length(len) length(baseangle) length(tipangle)         ...
			length(wid) length(page) mcrossdir length(ends) ];
args=['length(ObjectHandle)  '; ...
      '#rows(Start)          '; ...
      '#rows(Stop)           '; ...
      'length(Length)        '; ...
      'length(BaseAngle)     '; ...
      'length(TipAngle)      '; ...
      'length(Width)         '; ...
      'length(Page)          '; ...
      '#rows(CrossDir)       '; ...
	  '#rows(Ends)           '];
if (any(imag(crossdir(:))~=0)),
	args(9,:) = '#rows(NormalDir)      ';
end;
if isempty(oldh),
	narrows = max(argsizes);
else,
	narrows = length(oldh);
end;
if (narrows<=0), narrows=1; end;

% Check size of arguments
ii = find((argsizes~=0)&(argsizes~=1)&(argsizes~=narrows));
if ~isempty(ii),
	s = args(ii',:);
	while ((size(s,2)>1)&((abs(s(:,size(s,2)))==0)|(abs(s(:,size(s,2)))==abs(' ')))),
		s = s(:,1:size(s,2)-1);
	end;
	s = [ones(length(ii),1)*[upper(mfilename) ' requires that  '] s ...
	     ones(length(ii),1)*['  equal the # of arrows (' num2str(narrows) ').' c]];
	s = s';
	s = s(:)';
	s = s(1:length(s)-1);
	error(setstr(s));
end;

% check element length in Start, Stop, and CrossDir
if ~isempty(start),
	[m,n] = size(start);
	if (n==2),
		start = [start NaN*ones(m,1)];
	elseif (n~=3),
		error([upper(mfilename) ' requires 2- or 3-element Start points.']);
	end;
end;
if ~isempty(stop),
	[m,n] = size(stop);
	if (n==2),
		stop = [stop NaN*ones(m,1)];
	elseif (n~=3),
		error([upper(mfilename) ' requires 2- or 3-element Stop points.']);
	end;
end;
if ~isempty(crossdir),
	[m,n] = size(crossdir);
	if (n<3),
		crossdir = [crossdir NaN*ones(m,3-n)];
	elseif (n~=3),
		if (all(imag(crossdir(:))==0)),
			error([upper(mfilename) ' requires 2- or 3-element CrossDir vectors.']);
		else,
			error([upper(mfilename) ' requires 2- or 3-element NormalDir vectors.']);
		end;
	end;
end;

% fill empty arguments
if isempty(start     ),   start      = [Inf Inf Inf];      end;
if isempty(stop      ),   stop       = [Inf Inf Inf];      end;
if isempty(len       ),   len        = Inf;                end;
if isempty(baseangle ),   baseangle  = Inf;                end;
if isempty(tipangle  ),   tipangle   = Inf;                end;
if isempty(wid       ),   wid        = Inf;                end;
if isempty(page      ),   page       = Inf;                end;
if isempty(crossdir  ),   crossdir   = [Inf Inf Inf];      end;
if isempty(ends      ),   ends       = Inf;                end;
if isempty(ispatch   ),   ispatch    = Inf;                end;

% expand single-column arguments
o = ones(narrows,1);
if (size(start     ,1)==1),   start      = o * start     ;   end;
if (size(stop      ,1)==1),   stop       = o * stop      ;   end;
if (length(len       )==1),   len        = o * len       ;   end;
if (length(baseangle )==1),   baseangle  = o * baseangle ;   end;
if (length(tipangle  )==1),   tipangle   = o * tipangle  ;   end;
if (length(wid       )==1),   wid        = o * wid       ;   end;
if (length(page      )==1),   page       = o * page      ;   end;
if (size(crossdir  ,1)==1),   crossdir   = o * crossdir  ;   end;
if (length(ends      )==1),   ends       = o * ends      ;   end;
if (length(ispatch   )==1),   ispatch    = o * ispatch   ;   end;
ax = repmat(gca,narrows,1);

% if we've got handles, get the defaults from the handles
if ~isempty(oldh),
	for k=1:narrows,
		oh = oldh(k);
		ud = get(oh,'UserData');
		ax(k) = get(oh,'Parent');
		ohtype = get(oh,'Type');
		if strcmp(get(oh,'Tag'),ArrowTag), % if it's an arrow already
			if isinf(ispatch(k)), ispatch(k)=strcmp(ohtype,'patch'); end;
			% arrow UserData format: [start' stop' len base tip wid page crossdir' ends]
			start0 = ud(1:3);
			stop0  = ud(4:6);
			if (isinf(len(k))),           len(k)        = ud( 7);   end;
			if (isinf(baseangle(k))),     baseangle(k)  = ud( 8);   end;
			if (isinf(tipangle(k))),      tipangle(k)   = ud( 9);   end;
			if (isinf(wid(k))),           wid(k)        = ud(10);   end;
			if (isinf(page(k))),          page(k)       = ud(11);   end;
			if (isinf(crossdir(k,1))),    crossdir(k,1) = ud(12);   end;
			if (isinf(crossdir(k,2))),    crossdir(k,2) = ud(13);   end;
			if (isinf(crossdir(k,3))),    crossdir(k,3) = ud(14);   end;
			if (isinf(ends(k))),          ends(k)       = ud(15);   end;
		elseif strcmp(ohtype,'line')|strcmp(ohtype,'patch'), % it's a non-arrow line or patch
			convLineToPatch = 1; %set to make arrow patches when converting from lines.
			if isinf(ispatch(k)), ispatch(k)=convLineToPatch|strcmp(ohtype,'patch'); end;
			x=get(oh,'XData');  x=x(~isnan(x(:)));  if isempty(x), x=NaN; end;
			y=get(oh,'YData');  y=y(~isnan(y(:)));  if isempty(y), y=NaN; end;
			z=get(oh,'ZData');  z=z(~isnan(z(:)));  if isempty(z), z=NaN; end;
			start0 = [x(1)   y(1)   z(1)  ];
			stop0  = [x(end) y(end) z(end)];
		else,
			error([upper(mfilename) ' cannot convert ' ohtype ' objects.']);
		end;
		ii=find(isinf(start(k,:)));  if ~isempty(ii),  start(k,ii)=start0(ii);  end;
		ii=find(isinf(stop( k,:)));  if ~isempty(ii),  stop( k,ii)=stop0( ii);  end;
	end;
end;

% convert Inf's to NaN's
start(     isinf(start    )) = NaN;
stop(      isinf(stop     )) = NaN;
len(       isinf(len      )) = NaN;
baseangle( isinf(baseangle)) = NaN;
tipangle(  isinf(tipangle )) = NaN;
wid(       isinf(wid      )) = NaN;
page(      isinf(page     )) = NaN;
crossdir(  isinf(crossdir )) = NaN;
ends(      isinf(ends     )) = NaN;
ispatch(   isinf(ispatch  )) = NaN;

% set up the UserData data (here so not corrupted by log10's and such)
ud = [start stop len baseangle tipangle wid page crossdir ends];

% Set Page defaults
page = ~isnan(page) & trueornan(page);

% Get axes limits, range, min; correct for aspect ratio and log scale
axm       = zeros(3,narrows);
axr       = zeros(3,narrows);
axrev     = zeros(3,narrows);
ap        = zeros(2,narrows);
xyzlog    = zeros(3,narrows);
limmin    = zeros(2,narrows);
limrange  = zeros(2,narrows);
oldaxlims = zeros(narrows,7);
oneax = all(ax==ax(1));
if (oneax),
	T    = zeros(4,4);
	invT = zeros(4,4);
else,
	T    = zeros(16,narrows);
	invT = zeros(16,narrows);
end;
axnotdone = logical(ones(size(ax)));
while (any(axnotdone)),
	ii = min(find(axnotdone));
	curax = ax(ii);
	curpage = page(ii);
	% get axes limits and aspect ratio
	axl = [get(curax,'XLim'); get(curax,'YLim'); get(curax,'ZLim')];
	oldaxlims(min(find(oldaxlims(:,1)==0)),:) = [ii reshape(axl',1,6)];
	% get axes size in pixels (points)
	u = get(curax,'Units');
	axposoldunits = get(curax,'Position');
	really_curpage = curpage & strcmp(u,'normalized');
	if (really_curpage),
		curfig = get(curax,'Parent');
		pu = get(curfig,'PaperUnits');
		set(curfig,'PaperUnits','points');
		pp = get(curfig,'PaperPosition');
		set(curfig,'PaperUnits',pu);
		set(curax,'Units','pixels');
		curapscreen = get(curax,'Position');
		set(curax,'Units','normalized');
		curap = pp.*get(curax,'Position');
	else,
		set(curax,'Units','pixels');
		curapscreen = get(curax,'Position');
		curap = curapscreen;
	end;
	set(curax,'Units',u);
	set(curax,'Position',axposoldunits);
	% handle non-stretched axes position
	str_stretch = { 'DataAspectRatioMode'    ; ...
	                'PlotBoxAspectRatioMode' ; ...
	                'CameraViewAngleMode'      };
	str_camera  = { 'CameraPositionMode'  ; ...
	                'CameraTargetMode'    ; ...
	                'CameraViewAngleMode' ; ...
	                'CameraUpVectorMode'    };
	notstretched = strcmp(get(curax,str_stretch),'manual');
	manualcamera = strcmp(get(curax,str_camera),'manual');
	if ~arrow_WarpToFill(notstretched,manualcamera,curax),
		% give a warning that this has not been thoroughly tested
		if 0 & ARROW_STRETCH_WARN,
			ARROW_STRETCH_WARN = 0;
			strs = {str_stretch{1:2},str_camera{:}};
			strs = [char(ones(length(strs),1)*sprintf('\n    ')) char(strs)]';
			warning([upper(mfilename) ' may not yet work quite right ' ...
			         'if any of the following are ''manual'':' strs(:).']);
		end;
		% find the true pixel size of the actual axes
		texttmp = text(axl(1,[1 2 2 1 1 2 2 1]), ...
		               axl(2,[1 1 2 2 1 1 2 2]), ...
		               axl(3,[1 1 1 1 2 2 2 2]),'');
		set(texttmp,'Units','points');
		textpos = get(texttmp,'Position');
		delete(texttmp);
		textpos = cat(1,textpos{:});
		textpos = max(textpos(:,1:2)) - min(textpos(:,1:2));
		% adjust the axes position
		if (really_curpage),
			% adjust to printed size
			textpos = textpos * min(curap(3:4)./textpos);
			curap = [curap(1:2)+(curap(3:4)-textpos)/2 textpos];
		else,
			% adjust for pixel roundoff
			textpos = textpos * min(curapscreen(3:4)./textpos);
			curap = [curap(1:2)+(curap(3:4)-textpos)/2 textpos];
		end;
	end;
	if ARROW_PERSP_WARN & ~strcmp(get(curax,'Projection'),'orthographic'),
		ARROW_PERSP_WARN = 0;
		warning([upper(mfilename) ' does not yet work right for 3-D perspective projection.']);
	end;
	% adjust limits for log scale on axes
	curxyzlog = [strcmp(get(curax,'XScale'),'log'); ...
	             strcmp(get(curax,'YScale'),'log'); ...
	             strcmp(get(curax,'ZScale'),'log')];
	if (any(curxyzlog)),
		ii = find([curxyzlog;curxyzlog]);
		if (any(axl(ii)<=0)),
			error([upper(mfilename) ' does not support non-positive limits on log-scaled axes.']);
		else,
			axl(ii) = log10(axl(ii));
		end;
	end;
	% correct for 'reverse' direction on axes;
	curreverse = [strcmp(get(curax,'XDir'),'reverse'); ...
	              strcmp(get(curax,'YDir'),'reverse'); ...
	              strcmp(get(curax,'ZDir'),'reverse')];
	ii = find(curreverse);
	if ~isempty(ii),
		axl(ii,[1 2])=-axl(ii,[2 1]);
	end;
	% compute the range of 2-D values
	[azA,elA] = view(curax); 
    curT = viewmtx(azA,elA);
	lim = curT*[0 1 0 1 0 1 0 1;0 0 1 1 0 0 1 1;0 0 0 0 1 1 1 1;1 1 1 1 1 1 1 1];
	lim = lim(1:2,:)./([1;1]*lim(4,:));
	curlimmin = min(lim')';
	curlimrange = max(lim')' - curlimmin;
	curinvT = inv(curT);
	if (~oneax),
		curT = curT.';
		curinvT = curinvT.';
		curT = curT(:);
		curinvT = curinvT(:);
	end;
	% check which arrows to which cur corresponds
	ii = find((ax==curax)&(page==curpage));
	oo = ones(1,length(ii));
	axr(:,ii)      = diff(axl')' * oo;
	axm(:,ii)      = axl(:,1)    * oo;
	axrev(:,ii)    = curreverse  * oo;
	ap(:,ii)       = curap(3:4)' * oo;
	xyzlog(:,ii)   = curxyzlog   * oo;
	limmin(:,ii)   = curlimmin   * oo;
	limrange(:,ii) = curlimrange * oo;
	if (oneax),
		T    = curT;
		invT = curinvT;
	else,
		T(:,ii)    = curT    * oo;
		invT(:,ii) = curinvT * oo;
	end;
	axnotdone(ii) = zeros(1,length(ii));
end;
oldaxlims(oldaxlims(:,1)==0,:)=[];

% correct for log scales
curxyzlog = xyzlog.';
ii = find(curxyzlog(:));
if ~isempty(ii),
	start(   ii) = real(log10(start(   ii)));
	stop(    ii) = real(log10(stop(    ii)));
	if (all(imag(crossdir)==0)), % pulled (ii) subscript on crossdir, 12/5/96 eaj
		crossdir(ii) = real(log10(crossdir(ii)));
	end;
end;

% correct for reverse directions
ii = find(axrev.');
if ~isempty(ii),
	start(   ii) = -start(   ii);
	stop(    ii) = -stop(    ii);
	crossdir(ii) = -crossdir(ii);
end;

% transpose start/stop values
start     = start.';
stop      = stop.';

% take care of defaults, page was done above
ii=find(isnan(start(:)       ));  if ~isempty(ii),  start(ii)       = axm(ii)+axr(ii)/2;                end;
ii=find(isnan(stop(:)        ));  if ~isempty(ii),  stop(ii)        = axm(ii)+axr(ii)/2;                end;
ii=find(isnan(crossdir(:)    ));  if ~isempty(ii),  crossdir(ii)    = zeros(length(ii),1);              end;
ii=find(isnan(len            ));  if ~isempty(ii),  len(ii)         = ones(length(ii),1)*deflen;        end;
ii=find(isnan(baseangle      ));  if ~isempty(ii),  baseangle(ii)   = ones(length(ii),1)*defbaseangle;  end;
ii=find(isnan(tipangle       ));  if ~isempty(ii),  tipangle(ii)    = ones(length(ii),1)*deftipangle;   end;
ii=find(isnan(wid            ));  if ~isempty(ii),  wid(ii)         = ones(length(ii),1)*defwid;        end;
ii=find(isnan(ends           ));  if ~isempty(ii),  ends(ii)        = ones(length(ii),1)*defends;       end;

% transpose rest of values
len       = len.';
baseangle = baseangle.';
tipangle  = tipangle.';
wid       = wid.';
page      = page.';
crossdir  = crossdir.';
ends      = ends.';
ax        = ax.';

% given x, a 3xN matrix of points in 3-space;
% want to convert to X, the corresponding 4xN 2-space matrix
%
%   tmp1=[(x-axm)./axr; ones(1,size(x,1))];
%   if (oneax), X=T*tmp1;
%   else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
%         tmp2=zeros(4,4*N); tmp2(:)=tmp1(:);
%         X=zeros(4,N); X(:)=sum(tmp2)'; end;
%   X = X ./ (ones(4,1)*X(4,:));

% for all points with start==stop, start=stop-(verysmallvalue)*(up-direction);
ii = find(all(start==stop));
if ~isempty(ii),
	% find an arrowdir vertical on screen and perpendicular to viewer
	%	transform to 2-D
		tmp1 = [(stop(:,ii)-axm(:,ii))./axr(:,ii);ones(1,length(ii))];
		if (oneax), twoD=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,ii).*tmp1;
		      tmp2=zeros(4,4*length(ii)); tmp2(:)=tmp1(:);
		      twoD=zeros(4,length(ii)); twoD(:)=sum(tmp2)'; end;
		twoD=twoD./(ones(4,1)*twoD(4,:));
	%	move the start point down just slightly
		tmp1 = twoD + [0;-1/1000;0;0]*(limrange(2,ii)./ap(2,ii));
	%	transform back to 3-D
		if (oneax), threeD=invT*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT(:,ii).*tmp1;
		      tmp2=zeros(4,4*length(ii)); tmp2(:)=tmp1(:);
		      threeD=zeros(4,length(ii)); threeD(:)=sum(tmp2)'; end;
		start(:,ii) = (threeD(1:3,:)./(ones(3,1)*threeD(4,:))).*axr(:,ii)+axm(:,ii);
end;

% compute along-arrow points
%	transform Start points
	tmp1=[(start-axm)./axr;ones(1,narrows)];
	if (oneax), X0=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      X0=zeros(4,narrows); X0(:)=sum(tmp2)'; end;
	X0=X0./(ones(4,1)*X0(4,:));
%	transform Stop points
	tmp1=[(stop-axm)./axr;ones(1,narrows)];
	if (oneax), Xf=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      Xf=zeros(4,narrows); Xf(:)=sum(tmp2)'; end;
	Xf=Xf./(ones(4,1)*Xf(4,:));
%	compute pixel distance between points
	D = sqrt(sum(((Xf(1:2,:)-X0(1:2,:)).*(ap./limrange)).^2));
	D = D + (D==0);  %eaj new 2/24/98
%	compute and modify along-arrow distances
	len1 = len;
	len2 = len - (len.*tan(tipangle/180*pi)-wid/2).*tan((90-baseangle)/180*pi);
	slen0 = zeros(1,narrows);
	slen1 = len1 .* ((ends==2)|(ends==3));
	slen2 = len2 .* ((ends==2)|(ends==3));
	len0 = zeros(1,narrows);
	len1  = len1 .* ((ends==1)|(ends==3));
	len2  = len2 .* ((ends==1)|(ends==3));
	%	for no start arrowhead
		ii=find((ends==1)&(D<len2));
		if ~isempty(ii),
			slen0(ii) = D(ii)-len2(ii);
		end;
	%	for no end arrowhead
		ii=find((ends==2)&(D<slen2));
		if ~isempty(ii),
			len0(ii) = D(ii)-slen2(ii);
		end;
	len1  = len1  + len0;
	len2  = len2  + len0;
	slen1 = slen1 + slen0;
	slen2 = slen2 + slen0;
 	% note:  the division by D below will probably not be accurate if both
 	%        of the following are true:
 	%           1. the ratio of the line length to the arrowhead
 	%              length is large
 	%           2. the view is highly perspective.
%	compute stoppoints
	tmp1=X0.*(ones(4,1)*(len0./D))+Xf.*(ones(4,1)*(1-len0./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	stoppoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute tippoints
	tmp1=X0.*(ones(4,1)*(len1./D))+Xf.*(ones(4,1)*(1-len1./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	tippoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute basepoints
	tmp1=X0.*(ones(4,1)*(len2./D))+Xf.*(ones(4,1)*(1-len2./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	basepoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute startpoints
	tmp1=X0.*(ones(4,1)*(1-slen0./D))+Xf.*(ones(4,1)*(slen0./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	startpoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute stippoints
	tmp1=X0.*(ones(4,1)*(1-slen1./D))+Xf.*(ones(4,1)*(slen1./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	stippoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute sbasepoints
	tmp1=X0.*(ones(4,1)*(1-slen2./D))+Xf.*(ones(4,1)*(slen2./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	sbasepoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;

% compute cross-arrow directions for arrows with NormalDir specified
if (any(imag(crossdir(:))~=0)),
	ii = find(any(imag(crossdir)~=0));
	crossdir(:,ii) = cross((stop(:,ii)-start(:,ii))./axr(:,ii), ...
	                       imag(crossdir(:,ii))).*axr(:,ii);
end;

% compute cross-arrow directions
basecross  = crossdir + basepoint;
tipcross   = crossdir + tippoint;
sbasecross = crossdir + sbasepoint;
stipcross  = crossdir + stippoint;
ii = find(all(crossdir==0)|any(isnan(crossdir)));
if ~isempty(ii),
	numii = length(ii);
	%	transform start points
		tmp1 = [basepoint(:,ii) tippoint(:,ii) sbasepoint(:,ii) stippoint(:,ii)];
		tmp1 = (tmp1-axm(:,[ii ii ii ii])) ./ axr(:,[ii ii ii ii]);
		tmp1 = [tmp1; ones(1,4*numii)];
		if (oneax), X0=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      X0=zeros(4,4*numii); X0(:)=sum(tmp2)'; end;
		X0=X0./(ones(4,1)*X0(4,:));
	%	transform stop points
		tmp1 = [(2*stop(:,ii)-start(:,ii)-axm(:,ii))./axr(:,ii);ones(1,numii)];
		tmp1 = [tmp1 tmp1 tmp1 tmp1];
		if (oneax), Xf=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      Xf=zeros(4,4*numii); Xf(:)=sum(tmp2)'; end;
		Xf=Xf./(ones(4,1)*Xf(4,:));
	%	compute perpendicular directions
		pixfact = ((limrange(1,ii)./limrange(2,ii)).*(ap(2,ii)./ap(1,ii))).^2;
		pixfact = [pixfact pixfact pixfact pixfact];
		pixfact = [pixfact;1./pixfact];
		[dummyval,jj] = max(abs(Xf(1:2,:)-X0(1:2,:)));
		jj1 = ((1:4)'*ones(1,length(jj))==ones(4,1)*jj);
		jj2 = ((1:4)'*ones(1,length(jj))==ones(4,1)*(3-jj));
		jj3 = jj1(1:2,:);
		Xf(jj1)=Xf(jj1)+(Xf(jj1)-X0(jj1)==0); %eaj new 2/24/98
		Xp = X0;
		Xp(jj2) = X0(jj2) + ones(sum(jj2(:)),1);
		Xp(jj1) = X0(jj1) - (Xf(jj2)-X0(jj2))./(Xf(jj1)-X0(jj1)) .* pixfact(jj3);
	%	inverse transform the cross points
		if (oneax), Xp=invT*Xp;
		else, tmp1=[Xp;Xp;Xp;Xp]; tmp1=invT(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      Xp=zeros(4,4*numii); Xp(:)=sum(tmp2)'; end;
		Xp=(Xp(1:3,:)./(ones(3,1)*Xp(4,:))).*axr(:,[ii ii ii ii])+axm(:,[ii ii ii ii]);
		basecross(:,ii)  = Xp(:,0*numii+(1:numii));
		tipcross(:,ii)   = Xp(:,1*numii+(1:numii));
		sbasecross(:,ii) = Xp(:,2*numii+(1:numii));
		stipcross(:,ii)  = Xp(:,3*numii+(1:numii));
end;

% compute all points
%	compute start points
	axm11 = [axm axm axm axm axm axm axm axm axm axm axm];
	axr11 = [axr axr axr axr axr axr axr axr axr axr axr];
	st = [stoppoint tippoint basepoint sbasepoint stippoint startpoint stippoint sbasepoint basepoint tippoint stoppoint];
	tmp1 = (st - axm11) ./ axr11;
	tmp1 = [tmp1; ones(1,size(tmp1,2))];
	if (oneax), X0=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[T T T T T T T T T T T].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      X0=zeros(4,11*narrows); X0(:)=sum(tmp2)'; end;
	X0=X0./(ones(4,1)*X0(4,:));
%	compute stop points
	tmp1 = ([start tipcross basecross sbasecross stipcross stop stipcross sbasecross basecross tipcross start] ...
	     - axm11) ./ axr11;
	tmp1 = [tmp1; ones(1,size(tmp1,2))];
	if (oneax), Xf=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[T T T T T T T T T T T].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      Xf=zeros(4,11*narrows); Xf(:)=sum(tmp2)'; end;
	Xf=Xf./(ones(4,1)*Xf(4,:));
%	compute lengths
	len0  = len.*((ends==1)|(ends==3)).*tan(tipangle/180*pi);
	slen0 = len.*((ends==2)|(ends==3)).*tan(tipangle/180*pi);
	le = [zeros(1,narrows) len0 wid/2 wid/2 slen0 zeros(1,narrows) -slen0 -wid/2 -wid/2 -len0 zeros(1,narrows)];
	aprange = ap./limrange;
	aprange = [aprange aprange aprange aprange aprange aprange aprange aprange aprange aprange aprange];
	D = sqrt(sum(((Xf(1:2,:)-X0(1:2,:)).*aprange).^2));
	Dii=find(D==0); if ~isempty(Dii), D=D+(D==0); le(Dii)=zeros(1,length(Dii)); end; %should fix DivideByZero warnings
	tmp1 = X0.*(ones(4,1)*(1-le./D)) + Xf.*(ones(4,1)*(le./D));
%	inverse transform
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[invT invT invT invT invT invT invT invT invT invT invT].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,11*narrows); tmp3(:)=sum(tmp2)'; end;
	pts = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)) .* axr11 + axm11;

% correct for ones where the crossdir was specified
ii = find(~(all(crossdir==0)|any(isnan(crossdir))));
if ~isempty(ii),
	D1 = [pts(:,1*narrows+ii)-pts(:,9*narrows+ii) ...
	      pts(:,2*narrows+ii)-pts(:,8*narrows+ii) ...
	      pts(:,3*narrows+ii)-pts(:,7*narrows+ii) ...
	      pts(:,4*narrows+ii)-pts(:,6*narrows+ii) ...
	      pts(:,6*narrows+ii)-pts(:,4*narrows+ii) ...
	      pts(:,7*narrows+ii)-pts(:,3*narrows+ii) ...
	      pts(:,8*narrows+ii)-pts(:,2*narrows+ii) ...
	      pts(:,9*narrows+ii)-pts(:,1*narrows+ii)]/2;
	ii = ii'*ones(1,8) + ones(length(ii),1)*[1:4 6:9]*narrows;
	ii = ii(:)';
	pts(:,ii) = st(:,ii) + D1;
end;


% readjust for reverse directions
iicols=(1:narrows)'; iicols=iicols(:,ones(1,11)); iicols=iicols(:).';
tmp1=axrev(:,iicols);
ii = find(tmp1(:)); if ~isempty(ii), pts(ii)=-pts(ii); end;

% readjust for log scale on axes
tmp1=xyzlog(:,iicols);
ii = find(tmp1(:)); if ~isempty(ii), pts(ii)=10.^pts(ii); end;

% compute the x,y,z coordinates of the patches;
ii = narrows*(0:10)'*ones(1,narrows) + ones(11,1)*(1:narrows);
ii = ii(:)';
x = zeros(11,narrows);
y = zeros(11,narrows);
z = zeros(11,narrows);
x(:) = pts(1,ii)';
y(:) = pts(2,ii)';
z(:) = pts(3,ii)';

% do the output
if (nargout<=1),
%	% create or modify the patches
	newpatch = trueornan(ispatch) & (isempty(oldh)|~strcmp(get(oldh,'Type'),'patch'));
	newline = ~trueornan(ispatch) & (isempty(oldh)|~strcmp(get(oldh,'Type'),'line'));
	if isempty(oldh), H=zeros(narrows,1); else, H=oldh; end;
%	% make or modify the arrows
	for k=1:narrows,
		if all(isnan(ud(k,[3 6])))&arrow_is2DXY(ax(k)), zz=[]; else, zz=z(:,k); end;
		xx=x(:,k); yy=y(:,k);
		if (0), % this fix didn't work, so let's not use it -- 8/26/03
			% try to work around a MATLAB 6.x OpenGL bug -- 7/28/02
			  mask=any([ones(1,2+size(zz,2));diff([xx yy zz],[],1)],2);
			  xx=xx(mask); yy=yy(mask); if ~isempty(zz), zz=zz(mask); end;
		end;
		% plot the patch or line
		xyz = {'XData',xx,'YData',yy,'ZData',zz,'Tag',ArrowTag};
		if newpatch(k)|newline(k),
			if newpatch(k),
				H(k) = patch(xyz{:});
			else,
				H(k) = line(xyz{:});
			end;
			if ~isempty(oldh), arrow_copyprops(oldh(k),H(k)); end;
		else,
			if ispatch(k), xyz={xyz{:},'CData',[]}; end;
			set(H(k),xyz{:});
		end;
	end;
	if ~isempty(oldh), delete(oldh(oldh~=H)); end;
%	% additional properties
	set(H,'Clipping','off');
	set(H,{'UserData'},num2cell(ud,2));
	if (length(extraprops)>0), set(H,extraprops{:}); end;
	% handle choosing arrow Start and/or Stop locations if unspecified
	[H,oldaxlims,errstr] = arrow_clicks(H,ud,x,y,z,ax,oldaxlims);
	if ~isempty(errstr), error([upper(mfilename) ' got ' errstr]); end;
	% set the output
	if (nargout>0), h=H; end;
	% make sure the axis limits did not change
	if isempty(oldaxlims),
		ARROW_AXLIMITS = [];
    else
		lims = get(ax(oldaxlims(:,1)),{'XLim','YLim','ZLim'})';
        lims = reshape(cat(2,lims{:}),6,size(lims,2));
		mask = arrow_is2DXY(ax(oldaxlims(:,1)));
		oldaxlims(mask,6:7) = lims(5:6,mask)';
		ARROW_AXLIMITS = oldaxlims(find(any(oldaxlims(:,2:7)'~=lims)),:);
		if ~isempty(ARROW_AXLIMITS),
			warning(arrow_warnlimits(ARROW_AXLIMITS,narrows));
		end;
	end;
else
	% don't create the patch, just return the data
	h=x;
	yy=y;
	zz=z;
end;



function out = arrow_defcheck(in,def,prop)
% check if we got 'default' values
	out = in;
	if ~isstr(in), return; end;
	if size(in,1)==1 & strncmp(lower(in),'def',3),
		out = def;
	elseif ~isempty(prop),
		error([upper(mfilename) ' does not recognize ''' in(:)' ''' as a valid ''' prop ''' string.']);
	end;



function [H,oldaxlims,errstr] = arrow_clicks(H,ud,x,y,z,ax,oldaxlims)
% handle choosing arrow Start and/or Stop locations if necessary
	errstr = '';
	if isempty(H)|isempty(ud)|isempty(x), return; end;
	% determine which (if any) need Start and/or Stop
	needStart = all(isnan(ud(:,1:3)'))';
	needStop  = all(isnan(ud(:,4:6)'))';
	mask = any(needStart|needStop);
	if ~any(mask), return; end;
	ud(~mask,:)=[]; ax(:,~mask)=[];
	x(:,~mask)=[]; y(:,~mask)=[]; z(:,~mask)=[];
	% make them invisible for the time being
	set(H,'Visible','off');
	% save the current axes and limits modes; set to manual for the time being
	oldAx  = gca;
	limModes=get(ax(:),{'XLimMode','YLimMode','ZLimMode'});
	set(ax(:),{'XLimMode','YLimMode','ZLimMode'},{'manual','manual','manual'});
	% loop over each arrow that requires attention
	jj = find(mask);
	for ii=1:length(jj),
		h = H(jj(ii));
		axes(ax(ii));
		% figure out correct call
		if needStart(ii), prop='Start'; else, prop='Stop'; end;
		[wasInterrupted,errstr] = arrow_click(needStart(ii)&needStop(ii),h,prop,ax(ii));
		% handle errors and control-C
		if wasInterrupted,
			delete(H(jj(ii:end)));
			H(jj(ii:end))=[];
			oldaxlims(jj(ii:end),:)=[];
			break;
		end;
	end;
	% restore the axes and limit modes
	axes(oldAx);
	set(ax(:),{'XLimMode','YLimMode','ZLimMode'},limModes);

function [wasInterrupted,errstr] = arrow_click(lockStart,H,prop,ax)
% handle the clicks for one arrow
	fig = get(ax,'Parent');
	% save some things
	oldFigProps = {'Pointer','WindowButtonMotionFcn','WindowButtonUpFcn'};
	oldFigValue = get(fig,oldFigProps);
	global ARROW_CLICK_H ARROW_CLICK_PROP ARROW_CLICK_AX ARROW_CLICK_USE_Z
	ARROW_CLICK_H=H; ARROW_CLICK_PROP=prop; ARROW_CLICK_AX=ax;
	ARROW_CLICK_USE_Z=~arrow_is2DXY(ax)|~arrow_planarkids(ax);
	set(fig,'Pointer','crosshair');
	% set up the WindowButtonMotion so we can see the arrow while moving around
	set(fig,'WindowButtonUpFcn','set(gcf,''WindowButtonUpFcn'','''')', ...
	        'WindowButtonMotionFcn','');
	if ~lockStart,
		set(H,'Visible','on');
		set(fig,'WindowButtonMotionFcn',[mfilename '(''callback'',''motion'');']);
	end;
	% wait for the button to be pressed
	[wasKeyPress,wasInterrupted,errstr] = arrow_wfbdown(fig);
	% if we wanted to click-drag, set the Start point
	if lockStart & ~wasInterrupted,
		pt = arrow_point(ARROW_CLICK_AX,ARROW_CLICK_USE_Z);
		feval(mfilename,H,'Start',pt,'Stop',pt);
		set(H,'Visible','on');
		ARROW_CLICK_PROP='Stop';
		set(fig,'WindowButtonMotionFcn',[mfilename '(''callback'',''motion'');']);
		% wait for the mouse button to be released
		try
			waitfor(fig,'WindowButtonUpFcn','');
		catch
			errstr = lasterr;
			wasInterrupted = 1;
		end;
	end;
	if ~wasInterrupted, feval(mfilename,'callback','motion'); end;
	% restore some things
	set(gcf,oldFigProps,oldFigValue);

function arrow_callback(varargin)
% handle redrawing callbacks
	if nargin==0, return; end;
	str = varargin{1};
	if ~isstr(str), error([upper(mfilename) ' got an invalid Callback command.']); end;
	s = lower(str);
	if strcmp(s,'motion'),
		% motion callback
		global ARROW_CLICK_H ARROW_CLICK_PROP ARROW_CLICK_AX ARROW_CLICK_USE_Z
		feval(mfilename,ARROW_CLICK_H,ARROW_CLICK_PROP,arrow_point(ARROW_CLICK_AX,ARROW_CLICK_USE_Z));
		drawnow;
	else,
		error([upper(mfilename) ' does not recognize ''' str(:).' ''' as a valid Callback option.']);
	end;

function out = arrow_point(ax,use_z)
% return the point on the given axes
	if nargin==0, ax=gca; end;
	if nargin<2, use_z=~arrow_is2DXY(ax)|~arrow_planarkids(ax); end;
	out = get(ax,'CurrentPoint');
	out = out(1,:);
	if ~use_z, out=out(1:2); end;

function [wasKeyPress,wasInterrupted,errstr] = arrow_wfbdown(fig)
% wait for button down ignoring object ButtonDownFcn's
	if nargin==0, fig=gcf; end;
	errstr = '';
	% save ButtonDownFcn values
	objs = findobj(fig);
	buttonDownFcns = get(objs,'ButtonDownFcn');
	mask=~strcmp(buttonDownFcns,''); objs=objs(mask); buttonDownFcns=buttonDownFcns(mask);
	set(objs,'ButtonDownFcn','');
	% save other figure values
	figProps = {'KeyPressFcn','WindowButtonDownFcn'};
	figValue = get(fig,figProps);
	% do the real work
	set(fig,'KeyPressFcn','set(gcf,''KeyPressFcn'','''',''WindowButtonDownFcn'','''');', ...
	        'WindowButtonDownFcn','set(gcf,''WindowButtonDownFcn'','''')');
	lasterr('');
	try
		waitfor(fig,'WindowButtonDownFcn','');
		wasInterrupted = 0;
	catch
		wasInterrupted = 1;
	end
	wasKeyPress = ~wasInterrupted & strcmp(get(fig,'KeyPressFcn'),'');
	if wasInterrupted, errstr=lasterr; end;
	% restore ButtonDownFcn and other figure values
	set(objs,'ButtonDownFcn',buttonDownFcns);
	set(fig,figProps,figValue);



function [out,is2D] = arrow_is2DXY(ax)
% check if axes are 2-D X-Y plots
	% may not work for modified camera angles, etc.
	out = logical(zeros(size(ax))); % 2-D X-Y plots
	is2D = out;                     % any 2-D plots
	views = get(ax(:),{'View'});
	views = cat(1,views{:});
	out(:) = abs(views(:,2))==90;
	is2D(:) = out(:) | all(rem(views',90)==0)';

function out = arrow_planarkids(ax)
% check if axes descendents all have empty ZData (lines,patches,surfaces)
	out = logical(ones(size(ax)));
	allkids = get(ax(:),{'Children'});
	for k=1:length(allkids),
		kids = get([findobj(allkids{k},'flat','Type','line')
		            findobj(allkids{k},'flat','Type','patch')
		            findobj(allkids{k},'flat','Type','surface')],{'ZData'});
		for j=1:length(kids),
			if ~isempty(kids{j}), out(k)=logical(0); break; end;
		end;
	end;



function arrow_fixlimits(axlimits)
% reset the axis limits as necessary
	if isempty(axlimits), disp([upper(mfilename) ' does not remember any axis limits to reset.']); end;
	for k=1:size(axlimits,1),
		if any(get(axlimits(k,1),'XLim')~=axlimits(k,2:3)), set(axlimits(k,1),'XLim',axlimits(k,2:3)); end;
		if any(get(axlimits(k,1),'YLim')~=axlimits(k,4:5)), set(axlimits(k,1),'YLim',axlimits(k,4:5)); end;
		if any(get(axlimits(k,1),'ZLim')~=axlimits(k,6:7)), set(axlimits(k,1),'ZLim',axlimits(k,6:7)); end;
	end;



function out = arrow_WarpToFill(notstretched,manualcamera,curax)
% check if we are in "WarpToFill" mode.
	out = strcmp(get(curax,'WarpToFill'),'on');
	% 'WarpToFill' is undocumented, so may need to replace this by
	% out = ~( any(notstretched) & any(manualcamera) );



function out = arrow_warnlimits(axlimits,narrows)
% create a warning message if we've changed the axis limits
	msg = '';
	switch (size(axlimits,1))
		case 1, msg='';
		case 2, msg='on two axes ';
		otherwise, msg='on several axes ';
	end;
	msg = [upper(mfilename) ' changed the axis limits ' msg ...
	       'when adding the arrow'];
	if (narrows>1), msg=[msg 's']; end;
	out = [msg '.' sprintf('\n') '         Call ' upper(mfilename) ...
	       ' FIXLIMITS to reset them now.'];



function arrow_copyprops(fm,to)
% copy line properties to patches
	props  = {'EraseMode','LineStyle','LineWidth','Marker','MarkerSize',...
	          'MarkerEdgeColor','MarkerFaceColor','ButtonDownFcn',      ...
	          'Clipping','DeleteFcn','BusyAction','HandleVisibility',   ...
	          'Selected','SelectionHighlight','Visible'};
	lineprops  = {'Color',    props{:}};
	patchprops = {'EdgeColor',props{:}};
	patch2props = {'FaceColor',patchprops{:}};
	fmpatch = strcmp(get(fm,'Type'),'patch');
	topatch = strcmp(get(to,'Type'),'patch');
	set(to( fmpatch& topatch),patch2props,get(fm( fmpatch& topatch),patch2props)); %p->p
	set(to(~fmpatch&~topatch),lineprops,  get(fm(~fmpatch&~topatch),lineprops  )); %l->l
	set(to( fmpatch&~topatch),lineprops,  get(fm( fmpatch&~topatch),patchprops )); %p->l
	set(to(~fmpatch& topatch),patchprops, get(fm(~fmpatch& topatch),lineprops)  ,'FaceColor','none'); %l->p



function arrow_props
% display further help info about ARROW properties
	c = sprintf('\n');
	disp([c ...
	'ARROW Properties:  Default values are given in [square brackets], and other' c ...
	'                   acceptable equivalent property names are in (parenthesis).' c c ...
	'  Start           The starting points. For N arrows,            B' c ...
	'                  this should be a Nx2 or Nx3 matrix.          /|\           ^' c ...
	'  Stop            The end points. For N arrows, this          /|||\          |' c ...
	'                  should be a Nx2 or Nx3 matrix.             //|||\\        L|' c ...
	'  Length          Length of the arrowhead (in pixels on     ///|||\\\       e|' c ...
	'                  screen, points on a page). [16] (Len)    ////|||\\\\      n|' c ...
	'  BaseAngle       Angle (degrees) of the base angle       /////|D|\\\\\     g|' c ...
	'                  ADE.  For a simple stick arrow, use    ////  |||  \\\\    t|' c ...
	'                  BaseAngle=TipAngle. [90] (Base)       ///    |||    \\\   h|' c ...
	'  TipAngle        Angle (degrees) of tip angle ABC.    //<----->||      \\   |' c ...
	'                  [16] (Tip)                          /   base |||        \  V' c ...
	'  Width           Width of the base in pixels.  Not  E   angle ||<-------->C' c ...
	'                  the ''LineWidth'' prop. [0] (Wid)            |||tipangle' c ...
	'  Page            If provided, non-empty, and not NaN,         |||' c ...
	'                  this causes ARROW to use hardcopy            |||' c ...
	'                  rather than onscreen proportions.             A' c ...
	'                  This is important if screen aspect        -->   <-- width' c ...
	'                  ratio and hardcopy aspect ratio are    ----CrossDir---->' c ...
	'                  vastly different. []' c...
	'  CrossDir        A vector giving the direction towards which the fletches' c ...
	'                  on the arrow should go.  [computed such that it is perpen-' c ...
	'                  dicular to both the arrow direction and the view direction' c ...
	'                  (i.e., as if it was pasted on a normal 2-D graph)]  (Note' c ...
	'                  that CrossDir is a vector.  Also note that if an axis is' c ...
	'                  plotted on a log scale, then the corresponding component' c ...
	'                  of CrossDir must also be set appropriately, i.e., to 1 for' c ...
	'                  no change in that direction, >1 for a positive change, >0' c ...
	'                  and <1 for negative change.)' c ...
	'  NormalDir       A vector normal to the fletch direction (CrossDir is then' c ...
	'                  computed by the vector cross product [Line]x[NormalDir]). []' c ...
	'                  (Note that NormalDir is a vector.  Unlike CrossDir,' c ...
	'                  NormalDir is used as is regardless of log-scaled axes.)' c ...
	'  Ends            Set which end has an arrowhead.  Valid values are ''none'',' c ...
	'                  ''stop'', ''start'', and ''both''. [''stop''] (End)' c...
	'  ObjectHandles   Vector of handles to previously-created arrows to be' c ...
	'                  updated or line objects to be converted to arrows.' c ...
	'                  [] (Object,Handle)' c ]);



function out = arrow_demo
 	% demo
	% create the data
	[x,y,z] = peaks;
	[ddd,out.iii]=max(z(:));
	out.axlim = [min(x(:)) max(x(:)) min(y(:)) max(y(:)) min(z(:)) max(z(:))];
	
	% modify it by inserting some NaN's
	[m,n] = size(z);
	m = floor(m/2);
	n = floor(n/2);
	z(1:m,1:n) = NaN*ones(m,n);
	
	% graph it
	clf('reset');
	out.hs=surf(x,y,z);
	out.x=x; out.y=y; out.z=z;
	xlabel('x'); ylabel('y');
			
function h = arrow_demo3(in)
	% set the view
	axlim = in.axlim;
	axis(axlim);
	zlabel('z');
	%set(in.hs,'FaceColor','interp');
	view(3); % view(viewmtx(-37.5,30,20));
	title(['Demo of the capabilities of the ARROW function in 3-D']);
	
	% Normal blue arrow
	h1 = feval(mfilename,[axlim(1) axlim(4) 4],[-.8 1.2 4], ...
	           'EdgeColor','b','FaceColor','b');
	
	% Normal white arrow, clipped by the surface
	h2 = feval(mfilename,axlim([1 4 6]),[0 2 4]);
	t=text(-2.4,2.7,7.7,'arrow clipped by surf');
	
	% Baseangle<90
	h3 = feval(mfilename,[3 .125 3.5],[1.375 0.125 3.5],30,50);
	t2=text(3.1,.125,3.5,'local maximum');
	
	% Baseangle<90, fill and edge colors different
	h4 = feval(mfilename,axlim(1:2:5)*.5,[0 0 0],36,60,25, ...
	           'EdgeColor','b','FaceColor','c');
	t3=text(axlim(1)*.5,axlim(3)*.5,axlim(5)*.5-.75,'origin');
	set(t3,'HorizontalAlignment','center');
	
	% Baseangle>90, black fill
	h5 = feval(mfilename,[-2.9 2.9 3],[-1.3 .4 3.2],30,120,[],6, ...
	           'EdgeColor','r','FaceColor','k','LineWidth',2);
	
	% Baseangle>90, no fill
	h6 = feval(mfilename,[-2.9 2.9 1.3],[-1.3 .4 1.5],30,120,[],6, ...
	           'EdgeColor','r','FaceColor','none','LineWidth',2);
	
	% Stick arrow
	h7 = feval(mfilename,[-1.6 -1.65 -6.5],[0 -1.65 -6.5],[],16,16);
	t4=text(-1.5,-1.65,-7.25,'global mininum');
	set(t4,'HorizontalAlignment','center');
	
	% Normal, black fill
	h8 = feval(mfilename,[-1.4 0 -7.2],[-1.4 0 -3],'FaceColor','k');
	t5=text(-1.5,0,-7.75,'local minimum');
	set(t5,'HorizontalAlignment','center');
	
	% Gray fill, crossdir specified, 'LineStyle' --
	h9 = feval(mfilename,[-3 2.2 -6],[-3 2.2 -.05],36,[],27,6,[],[0 -1 0], ...
	           'EdgeColor','k','FaceColor',.75*[1 1 1],'LineStyle','--');
	
	% a series of normal arrows, linearly spaced, crossdir specified
	h10y=(0:4)'/3;
	h10 = feval(mfilename,[-3*ones(size(h10y)) h10y -6.5*ones(size(h10y))], ...
	            [-3*ones(size(h10y)) h10y -.05*ones(size(h10y))], ...
	            12,[],[],[],[],[0 -1 0]);
	
	% a series of normal arrows, linearly spaced
	h11x=(1:.33:2.8)';
	h11 = feval(mfilename,[h11x -3*ones(size(h11x)) 6.5*ones(size(h11x))], ...
	            [h11x -3*ones(size(h11x)) -.05*ones(size(h11x))]);
	
	% series of magenta arrows, radially oriented, crossdir specified
	h12x=2; h12y=-3; h12z=axlim(5)/2; h12xr=1; h12zr=h12z; ir=.15;or=.81;
	h12t=(0:11)'/6*pi;
	h12 = feval(mfilename,                                           ...
	            [h12x+h12xr*cos(h12t)*ir h12y*ones(size(h12t))       ...
	             h12z+h12zr*sin(h12t)*ir],[h12x+h12xr*cos(h12t)*or   ...
	             h12y*ones(size(h12t)) h12z+h12zr*sin(h12t)*or],     ...
	            10,[],[],[],[],                                      ...
	            [-h12xr*sin(h12t) zeros(size(h12t)) h12zr*cos(h12t)],...
	            'FaceColor','none','EdgeColor','m');
	
	% series of normal arrows, tangentially oriented, crossdir specified
	or13=.91; h13t=(0:.5:12)'/6*pi;
	locs = [h12x+h12xr*cos(h13t)*or13 h12y*ones(size(h13t)) h12z+h12zr*sin(h13t)*or13];
	h13 = feval(mfilename,locs(1:end-1,:),locs(2:end,:),6);
	
	% arrow with no line ==> oriented downwards
	h14 = feval(mfilename,[3 3 .100001],[3 3 .1],30);
	t6=text(3,3,3.6,'no line'); set(t6,'HorizontalAlignment','center');
	
	% arrow with arrowheads at both ends
	h15 = feval(mfilename,[-.5 -3 -3],[1 -3 -3],'Ends','both','FaceColor','g', ...
	            'Length',20,'Width',3,'CrossDir',[0 0 1],'TipAngle',25);
	
	h=[h1;h2;h3;h4;h5;h6;h7;h8;h9;h10;h11;h12;h13;h14;h15];

function h = arrow_demo2(in)
	axlim = in.axlim;
	dolog = 1;
	if (dolog), set(in.hs,'YData',10.^get(in.hs,'YData')); end;
	shading('interp');
	view(2);
	title(['Demo of the capabilities of the ARROW function in 2-D']);
	hold on; [C,H]=contour(in.x,in.y,in.z,20,'-'); hold off;
	for k=H',
		set(k,'ZData',(axlim(6)+1)*ones(size(get(k,'XData'))),'Color','k');
		if (dolog), set(k,'YData',10.^get(k,'YData')); end;
	end;
	if (dolog), axis([axlim(1:2) 10.^axlim(3:4)]); set(gca,'YScale','log');
	else,       axis(axlim(1:4)); end;
	
	% Normal blue arrow
	start = [axlim(1) axlim(4) axlim(6)+2];
	stop  = [in.x(in.iii) in.y(in.iii) axlim(6)+2];
	if (dolog), start(:,2)=10.^start(:,2); stop(:,2)=10.^stop(:,2); end;
	h1 = feval(mfilename,start,stop,'EdgeColor','b','FaceColor','b');
	
	% three arrows with varying fill, width, and baseangle
	start = [-3   -3   10; -3   -1.5 10; -1.5 -3   10];
	stop  = [-.03 -.03 10; -.03 -1.5 10; -1.5 -.03 10];
	if (dolog), start(:,2)=10.^start(:,2); stop(:,2)=10.^stop(:,2); end;
	h2 = feval(mfilename,start,stop,24,[90;60;120],[],[0;0;4],'Ends',str2mat('both','stop','stop'));
	set(h2(2),'EdgeColor',[0 .35 0],'FaceColor',[0 .85 .85]);
	set(h2(3),'EdgeColor','r','FaceColor',[1 .5 1]);
	h=[h1;h2];

function out = trueornan(x)
if isempty(x),
	out=x;
else,
	out = isnan(x);
	out(~out) = x(~out);
end;

==> Figures/Scripts/Theory/parseArgs.m <==
function ArgStruct=parseArgs(args,ArgStruct,varargin)
% Helper function for parsing varargin. 
%
%
% ArgStruct=parseArgs(varargin,ArgStruct[,FlagtypeParams[,Aliases]])
%
% * ArgStruct is the structure full of named arguments with default values.
% * Flagtype params is params that don't require a value. (the value will be set to 1 if it is present)
% * Aliases can be used to map one argument-name to several argstruct fields
%
%
% example usage: 
% --------------
% function parseargtest(varargin)
%
% %define the acceptable named arguments and assign default values
% Args=struct('Holdaxis',0, ...
%        'SpacingVertical',0.05,'SpacingHorizontal',0.05, ...
%        'PaddingLeft',0,'PaddingRight',0,'PaddingTop',0,'PaddingBottom',0, ...
%        'MarginLeft',.1,'MarginRight',.1,'MarginTop',.1,'MarginBottom',.1, ...
%        'rows',[],'cols',[]); 
%
% %The capital letters define abrreviations.  
% %  Eg. parseargtest('spacingvertical',0) is equivalent to  parseargtest('sv',0) 
%
% Args=parseArgs(varargin,Args, ... % fill the arg-struct with values entered by the user
%           {'Holdaxis'}, ... %this argument has no value (flag-type)
%           {'Spacing' {'sh','sv'}; 'Padding' {'pl','pr','pt','pb'}; 'Margin' {'ml','mr','mt','mb'}});
%
% disp(Args)
%
%
%
%
% % Aslak Grinsted 2003

Aliases={};
FlagTypeParams='';

if (length(varargin)>0) 
    FlagTypeParams=strvcat(varargin{1});
    if length(varargin)>1
        Aliases=varargin{2};
    end
end
 

%---------------Get "numeric" arguments
NumArgCount=1;
while (NumArgCount<=size(args,2))&(~ischar(args{NumArgCount}))
    NumArgCount=NumArgCount+1;
end
NumArgCount=NumArgCount-1;
if (NumArgCount>0)
    ArgStruct.NumericArguments={args{1:NumArgCount}};
else
    ArgStruct.NumericArguments={};
end 


%--------------Make an accepted fieldname matrix (case insensitive)
Fnames=fieldnames(ArgStruct);
for i=1:length(Fnames)
    name=lower(Fnames{i,1});
    Fnames{i,2}=name; %col2=lower
    AbbrevIdx=find(Fnames{i,1}~=name);
    Fnames{i,3}=[name(AbbrevIdx) ' ']; %col3=abreviation letters (those that are uppercase in the ArgStruct) e.g. SpacingHoriz->sh
    %the space prevents strvcat from removing empty lines
    Fnames{i,4}=isempty(strmatch(Fnames{i,2},FlagTypeParams)); %Does this parameter have a value? (e.g. not flagtype)
end
FnamesFull=strvcat(Fnames{:,2});
FnamesAbbr=strvcat(Fnames{:,3});

if length(Aliases)>0  
    for i=1:length(Aliases)
        name=lower(Aliases{i,1});
        FieldIdx=strmatch(name,FnamesAbbr,'exact'); %try abbreviations (must be exact)
        if isempty(FieldIdx) 
            FieldIdx=strmatch(name,FnamesFull); %&??????? exact or not? 
        end
        Aliases{i,2}=FieldIdx;
        AbbrevIdx=find(Aliases{i,1}~=name);
        Aliases{i,3}=[name(AbbrevIdx) ' ']; %the space prevents strvcat from removing empty lines
        Aliases{i,1}=name; %dont need the name in uppercase anymore for aliases
    end
    %Append aliases to the end of FnamesFull and FnamesAbbr
    FnamesFull=strvcat(FnamesFull,strvcat(Aliases{:,1})); 
    FnamesAbbr=strvcat(FnamesAbbr,strvcat(Aliases{:,3}));
end

%--------------get parameters--------------------
l=NumArgCount+1; 
while (l<=length(args))
    a=args{l};
    if ischar(a)
        paramHasValue=1; % assume that the parameter has is of type 'param',value
        a=lower(a);
        FieldIdx=strmatch(a,FnamesAbbr,'exact'); %try abbreviations (must be exact)
        if isempty(FieldIdx) 
            FieldIdx=strmatch(a,FnamesFull); 
        end
        if (length(FieldIdx)>1) %shortest fieldname should win 
            [mx,mxi]=max(sum(FnamesFull(FieldIdx,:)==' ',2));
            FieldIdx=FieldIdx(mxi);
        end
        if FieldIdx>length(Fnames) %then it's an alias type.
            FieldIdx=Aliases{FieldIdx-length(Fnames),2}; 
        end
        
        if isempty(FieldIdx) 
            error(['Unknown named parameter: ' a])
        end
        for curField=FieldIdx' %if it is an alias it could be more than one.
            if (Fnames{curField,4})
                val=args{l+1};
            else
                val=1; %parameter is of flag type and is set (1=true)....
            end
            ArgStruct.(Fnames{curField,1})=val;
        end
        l=l+1+Fnames{FieldIdx(1),4}; %if a wildcard matches more than one
    else
        error(['Expected a named parameter: ' num2str(a)])
    end
end



==> Figures/Scripts/Theory/scattering_angle.m <==
clf
subaxis(1,1,1,'MR',0,'ML',0,'MT',0,'MB',0);
f = gcf; 

rpos = 0.75; % field location @ r-plane
N =1000;
W = .5;
x0 = linspace(-W,W,N);
xMag = 1.1;
Rc = 0.15; % Radius of curvature
dt = 0.2; % mirror thickness
L = 3; % far plane
kx =4;
h0 = 0.025;
h = h0*cos(2*pi*kx*x0);
sph = Rc*x0.^2;
Lmin = min(sph);
Lmax = L;
mir = sph+h;
dtmax = max(h) + max(sph);
line(sph,x0,'Color','k','LineStyle','-','LineWidth',1) % gaussian surface
line(mir,x0,'LineWidth',2) % mirror surface
line([-dt dtmax], [1 1]*W,'LineWidth',2) % mirror top
line([-dt dtmax], -[1 1]*W,'LineWidth',2) % mirror bottom
% line(-dt*[1 1],[-1 1]) % mirror back

line(Lmin*[1 1],[-xMag 1],'Color','k','LineStyle','-.','LineWidth',1) % gaussian surface reference
line(Lmax*[1 1],[-xMag 1],'Color','k','LineStyle','-.','LineWidth',1) % r-plane  surface reference
line(L*[1 1],[-1 1],'LineWidth',2) % r-plane
arrow([Lmin -xMag 0],[Lmax -xMag 0],8,'BaseAngle',60,'Length',15,'Width',1)
arrow([Lmax -xMag 0],[Lmin -xMag 0],8,'BaseAngle',60,'Length',15,'Width',1)
% optical axis
line(L*[-1 2],[0 0],'LineWidth',1,'LineStyle',':') 

% % $$1/lambda label
% text((Lmin+Lmax)/2,-xMag-.11,'$$1/\lambda$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','center')


% Texts and Equations

text(Lmax,1.1,'$$E(x,y,z)$$','FontSize',EqSz,'Interpreter','latex',...
    'Rotation',0, 'HorizontalAlignment','center')
text(Lmin,1.1,'$$E(x_0,y_0,z_0)$$','FontSize',EqSz,'Interpreter','latex',...
    'Rotation',0, 'HorizontalAlignment','center')
text((Lmin+Lmax)/2,-xMag-.1,'$$z-z_0$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','center')

xlim([-.35 L+.35])
ylim([-1.3 1.2])
% axis equal
% axis tight
axis off
hold on
% axis(axis)

ys = normpdf(x0,0,.1);
ys = ys./(max(ys));
plot(-ys/3,x0,'Color','r') % gaussian in source plane
yd = normpdf(x0,0,.05);
yd = yd./(max(yd));
plot(yd/3+L,x0+rpos,'Color','r') % gaussian in destination plane
arrow([mir(N/2) x0(N/2) 0],[L rpos 0],8,'BaseAngle',45)
plot(yd/3+L,x0-rpos,'Color','r') % gaussian in destination plane
% destination plane arrows
arrow([mir(N/2) x0(N/2) 0],[L rpos 0],8,'BaseAngle',45)
% arrow([L+.1 0 0],[L+.1 rpos 0],8,'BaseAngle',45)
% text(Lmax+.1,rpos/2,'$$f_x$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','left')
arrow([L+.04 0 0],[L+.04 rpos 0],13,'BaseAngle',90,'Width',1)
text(Lmax+.06,rpos/2,'$$x$$','FontSize',EqSz,'Interpreter','latex', 'HorizontalAlignment','left')

[~,c,~] = find(yd>=max(yd(:))/exp(1));
cmin = min(c); 
cmax = max(c);
xmin_e = x0(cmin)-rpos;
xmax_e = x0(cmax)-rpos;
arrow([mir(N/2) x0(N/2) 0],[L xmin_e 0],0,'BaseAngle',45)
arrow([mir(N/2) x0(N/2) 0],[L xmax_e 0],0,'BaseAngle',45)
set(gcf,'Position',[0 500 1000 500])
%% save figure
set(f,'Units','Inches');
pos = get(f,'Position');
set(f,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(f,'scatter_angle','-dpdf','-r0')
!mv scatter_angle.pdf ../../

==> Figures/Scripts/Theory/subaxis.m <==
function h=subaxis(varargin)
%SUBAXIS Create axes in tiled positions. (just like subplot)
%   Usage:
%      h=subaxis(rows,cols,cellno[,settings])
%      h=subaxis(rows,cols,cellx,celly[,settings])
%      h=subaxis(rows,cols,cellx,celly,spanx,spany[,settings])
%
% SETTINGS: Spacing,SpacingHoriz,SpacingVert
%           Padding,PaddingRight,PaddingLeft,PaddingTop,PaddingBottom
%           Margin,MarginRight,MarginLeft,MarginTop,MarginBottom
%           Holdaxis
%
%           all units are relative (e.g from 0 to 1)
%
%           Abbreviations of parameters can be used.. (Eg MR instead of MarginRight)
%           (holdaxis means that it wont delete any axes below.)
%
%
% Example:
%
%   >> subaxis(2,1,1,'SpacingVert',0,'MR',0); 
%   >> imagesc(magic(3))
%   >> subaxis(2,'p',.02);
%   >> imagesc(magic(4))
%
% 2001 / Aslak Grinsted  (Feel free to modify this code.)
f=gcf;


Args=[];
UserDataArgsOK=0;
Args=get(f,'UserData');
if isstruct(Args) 
    UserDataArgsOK=isfield(Args,'SpacingHorizontal')&isfield(Args,'Holdaxis')&isfield(Args,'rows')&isfield(Args,'cols');
end
OKToStoreArgs=isempty(Args)|UserDataArgsOK;

if isempty(Args)&(~UserDataArgsOK)
    Args=struct('Holdaxis',0, ...
        'SpacingVertical',0.05,'SpacingHorizontal',0.05, ...
        'PaddingLeft',0,'PaddingRight',0,'PaddingTop',0,'PaddingBottom',0, ...
        'MarginLeft',.1,'MarginRight',.1,'MarginTop',.1,'MarginBottom',.1, ...
        'rows',[],'cols',[]); 
end
Args=parseArgs(varargin,Args,{'Holdaxis'},{'Spacing' {'sh','sv'}; 'Padding' {'pl','pr','pt','pb'}; 'Margin' {'ml','mr','mt','mb'}});

if (length(Args.NumericArguments)>1)
    Args.rows=Args.NumericArguments{1};
    Args.cols=Args.NumericArguments{2};
%remove these 2 numerical arguments
    Args.NumericArguments={Args.NumericArguments{3:end}};
end

if OKToStoreArgs
    set(f,'UserData',Args);
end


    

switch length(Args.NumericArguments)
   case 0
       return % no arguments but rows/cols.... 
   case 1
      x1=mod((Args.NumericArguments{1}-1),Args.cols)+1; x2=x1;
      y1=floor((Args.NumericArguments{1}-1)/Args.cols)+1; y2=y1;
   case 2
      x1=Args.NumericArguments{1};x2=x1;
      y1=Args.NumericArguments{2};y2=y1;
   case 4
      x1=Args.NumericArguments{1};x2=x1+Args.NumericArguments{3}-1;
      y1=Args.NumericArguments{2};y2=y1+Args.NumericArguments{4}-1;
   otherwise
      error('subaxis argument error')
end
    

cellwidth=((1-Args.MarginLeft-Args.MarginRight)-(Args.cols-1)*Args.SpacingHorizontal)/Args.cols;
cellheight=((1-Args.MarginTop-Args.MarginBottom)-(Args.rows-1)*Args.SpacingVertical)/Args.rows;
xpos1=Args.MarginLeft+Args.PaddingLeft+cellwidth*(x1-1)+Args.SpacingHorizontal*(x1-1);
xpos2=Args.MarginLeft-Args.PaddingRight+cellwidth*x2+Args.SpacingHorizontal*(x2-1);
ypos1=Args.MarginTop+Args.PaddingTop+cellheight*(y1-1)+Args.SpacingVertical*(y1-1);
ypos2=Args.MarginTop-Args.PaddingBottom+cellheight*y2+Args.SpacingVertical*(y2-1);

if Args.Holdaxis
    h=axes('position',[xpos1 1-ypos2 xpos2-xpos1 ypos2-ypos1]);
else
    h=subplot('position',[xpos1 1-ypos2 xpos2-xpos1 ypos2-ypos1]);
end


set(h,'box','on');
%h=axes('position',[x1 1-y2 x2-x1 y2-y1]);
set(h,'units',get(gcf,'defaultaxesunits'));
set(h,'tag','subaxis');



if (nargout==0) clear h; end;



==> Figures/Scripts/Untitled.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}

